Clinical Evidence-Guided Residual Learning for Medication Recommendation with Dynamic DDI Regularization

Medication recommendation must combine patient-specific treatment evidence with the interaction structure of a prescription. The central challenge is to determine which evidence supports each medication and how strongly to regularize interactions while preserving predictive quality. We propose EviDrug, a clinical evidence-guided residual learning framework. Its clinical-memory backbone integrates a self-trained visit-aware encoder, training-case memory and one medication-set interaction block to establish a patient-specific prescription. A gated refinement head combines the backbone states with clinical associations and history-conditioned medication identities through bounded logit corrections. Drug-drug interaction (DDI) feedback adapts regularization strength using training-query predictions. Across MIMIC-IV, NWICU and SICdb, EviDrug leads twelve published-method baselines in AP, F1 and Jaccard, improving AP by 2.26, 2.06 and 1.71 percentage points over the strongest comparator. These gains come at lower parameter and runtime costs than MetaDrug. Matched controls demonstrate DDI reductions with stable predictive quality. Code is available at https://github.com/LIZESHENG13/EviDrug.

==> anc/README.md <==
# EviDrug supplementary material

The PDF contains five sections:

1. Data and cohort construction: source fields, eligibility, timing, medication mapping and patient partitions.
2. Additional method details: encoder dimensions, historical context, case attention, associations and refinement.
3. Experimental protocol: training settings, model selection, baseline budgets, metrics and clinical analysis groups.
4. Individual-seed results: the main model, stage comparisons, major-component ablations and fixed/dynamic DDI controls across all three cohorts.
5. Complete SICdb medication mapping: all 520 dictionary decisions and their mapping rules.

[EviDrug_Supplementary.pdf](EviDrug_Supplementary.pdf) is the complete reading version. `tables/` contains the numerical results, including all 144 EviDrug stage/variant/seed records, 36 baseline records, clinical subgroup analyses and 39 efficiency measurements. `data/sicdb_medication_mapping.csv` contains the complete mapping dictionary. `docs/` provides the data and experimental protocols in text form.

Main-model and control experiments use optimization seeds 0, 1 and 2 on fixed patient partitions. Summary rows in the PDF report mean and sample standard deviation. Existing baselines use one optimization seed and their documented budgets.

Code: https://github.com/LIZESHENG13/EviDrug


==> anc/data/sicdb_medication_mapping.csv <==
medication_dictionary_term,ATC3,mapping_rule,mapping_description
Abciximab,B01A,M1,Exact generic ingredient
Acenocoumarol,B01A,M1,Exact generic ingredient
Acetazolamid,S01E,M2,Explicit salt or terminal-e orthographic alias
Acetylcystein,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Acetylsalicylat,Unresolved,M5,No uniquely identified ingredient
Acetylsalicyls,Unresolved,M5,No uniquely identified ingredient
Acyclovir,Unresolved,M5,No uniquely identified ingredient
ADENOsin,C01E,M2,Explicit salt or terminal-e orthographic alias
Agomelatin,N06A,M2,Explicit salt or terminal-e orthographic alias
Aktivkohle,Unresolved,M5,No uniquely identified ingredient
Alfentanil,N01A,M1,Exact generic ingredient
Allopurinol,M04A,M1,Exact generic ingredient
Alprazolam,N05B,M1,Exact generic ingredient
Alprostadil,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Alteplase,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Amantadinsulfat,Unresolved,M5,No uniquely identified ingredient
Amikacin,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Amilorid+HCT,Unresolved,M7,Combination without a unique class
AMIOdaron,C01B,M2,Explicit salt or terminal-e orthographic alias
Amitriptylin,N06A,M2,Explicit salt or terminal-e orthographic alias
Amlodipin,C08C,M2,Explicit salt or terminal-e orthographic alias
Amlodipin besilat+Valsartan+HCT,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Amoxicillin/Clavulans,Unresolved,M7,Combination without a unique class
Amphotericin B,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Ampicillin,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Ampicillin/Sulbactam,J01C,M3,Multiple ingredients with one common ATC3 class
Anastrozol,L02B,M2,Explicit salt or terminal-e orthographic alias
Anidulafungin,J02A,M1,Exact generic ingredient
Antithrombin III,B01A,M1,Exact generic ingredient
Apixaban,B01A,M1,Exact generic ingredient
Argatroban,B01A,M1,Exact generic ingredient
Aripiprazol,N05A,M2,Explicit salt or terminal-e orthographic alias
Atenolol,C07A,M1,Exact generic ingredient
Atorvastatin,C10A,M1,Exact generic ingredient
Atropin sulfuricum,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Azathioprin,L04A,M2,Explicit salt or terminal-e orthographic alias
Azithromycin,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Baclofen,M03B,M1,Exact generic ingredient
Beclometason und Formeterol,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Benzydamin,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Bezafibrat,C10A,M2,Explicit salt or terminal-e orthographic alias
Bicalutamid,L02B,M2,Explicit salt or terminal-e orthographic alias
Biperidin,Unresolved,M5,No uniquely identified ingredient
Biperidin Ret.,Unresolved,M5,No uniquely identified ingredient
Bisacodyl,A06A,M1,Exact generic ingredient
Bisoprolol,C07A,M1,Exact generic ingredient
Bisoprolol fumarat,C07A,M1,Exact generic ingredient
Bisoprolol+HCT,Unresolved,M7,Combination without a unique class
Bisoprolol-hemi-fumarat,C07A,M1,Exact generic ingredient
Bosentan-1-Wasser,C02K,M1,Exact generic ingredient
Brinzolamid,S01E,M2,Explicit salt or terminal-e orthographic alias
Bromazepam,N05B,M1,Exact generic ingredient
Brotizolam,N05C,M1,Exact generic ingredient
Budesonid,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Budesonid und Formeterol,Unresolved,M6,Ingredient maps to multiple ATC3 classes
BUPivacain 0.5%,N01B,M2,Explicit salt or terminal-e orthographic alias
BUPivacain 0.5% hyperbar,N01B,M2,Explicit salt or terminal-e orthographic alias
Buprenorphin,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Bupropion,N06A,M1,Exact generic ingredient
Cabergolin,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Cafedrin-Theodrenalin,C01C,M3,Multiple ingredients with one common ATC3 class
Calcitriol,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Calcium gluc.,Unresolved,M5,No uniquely identified ingredient
Calcium/Vit D,Unresolved,M5,No uniquely identified ingredient
Calciumglukonat 10%,Unresolved,M5,No uniquely identified ingredient
Candesartan,C09C,M1,Exact generic ingredient
Candesartan +HCT,Unresolved,M7,Combination without a unique class
Captopril,C09A,M1,Exact generic ingredient
Carbamazepin,N03A,M2,Explicit salt or terminal-e orthographic alias
Carbetocin,H01B,M1,Exact generic ingredient
Caroverin,A03A,M2,Explicit salt or terminal-e orthographic alias
Carvedilol,C07A,M1,Exact generic ingredient
Caspofungin,J02A,M1,Exact generic ingredient
Cefazolin,J01D,M1,Exact generic ingredient
Cefepim,J01D,M2,Explicit salt or terminal-e orthographic alias
Cefotaxim,J01D,M2,Explicit salt or terminal-e orthographic alias
Ceftazidim,J01D,M2,Explicit salt or terminal-e orthographic alias
Ceftriaxon,J01D,M2,Explicit salt or terminal-e orthographic alias
Cefuroxim,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Celecoxib,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Cetrimid und Carbopol,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Cetylpyridinium,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Cetylpyridinium chlorid 1-Wasser,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Chlorhexidin,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Chloroquin,P01B,M2,Explicit salt or terminal-e orthographic alias
Chlorprothixen,N05A,M2,Explicit salt or terminal-e orthographic alias
Ciclesonid,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Ciclosporin,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Cilazapril,C09A,M1,Exact generic ingredient
Cinacalcet hydrochlorid,H05B,M1,Exact generic ingredient
Ciprofloxacin,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Cisatracurium,M03A,M1,Exact generic ingredient
Citalopram,N06A,M1,Exact generic ingredient
Clarithromycin,J01F,M1,Exact generic ingredient
CLEMAstin,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Clindamycin,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Clobazam,N05B,M1,Exact generic ingredient
Clomipramin,N06A,M2,Explicit salt or terminal-e orthographic alias
ClonazePAM,N03A,M1,Exact generic ingredient
CloNIDin,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Clopidogrel,B01A,M1,Exact generic ingredient
Colistimethat,Unresolved,M5,No uniquely identified ingredient
Colistin,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Cyanocobolamin,Unresolved,M5,No uniquely identified ingredient
Cyclophosphamid,L01A,M2,Explicit salt or terminal-e orthographic alias
Cyclosporin A,Unresolved,M5,No uniquely identified ingredient
Dabigatran,Unresolved,M5,No uniquely identified ingredient
Dalteparin,B01A,M1,Exact generic ingredient
Danaparoid,B01A,M1,Exact generic ingredient
Dapagliflozin,A10B,M1,Exact generic ingredient
Dapagliflozin+Metformin hydrochlorid 5/1000,A10B,M3,Multiple ingredients with one common ATC3 class
Dapagliflozin+Metformin hydrochlorid 5/850,A10B,M3,Multiple ingredients with one common ATC3 class
Daptomycin,J01X,M1,Exact generic ingredient
Desloratadin,R06A,M2,Explicit salt or terminal-e orthographic alias
DesmoPRESSINazetat,Unresolved,M5,No uniquely identified ingredient
DEXAmethason,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Dexmedetomidin,N05C,M2,Explicit salt or terminal-e orthographic alias
Dexpanthenol,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Diazepam,N05B,M1,Exact generic ingredient
Diclofenac,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Diclofenac+Orphenadrincitrat,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Digitoxin,C01A,M1,Exact generic ingredient
DihydrALAZIN,C02D,M2,Explicit salt or terminal-e orthographic alias
Dihydrocodein,N02A,M2,Explicit salt or terminal-e orthographic alias
Diltiazem,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Dimetinden maleat,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Diphenhydramin,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Distigmin,N07A,M2,Explicit salt or terminal-e orthographic alias
DOBUtamin,C01C,M2,Explicit salt or terminal-e orthographic alias
Domperidon,A03F,M2,Explicit salt or terminal-e orthographic alias
Donepezil,N06D,M1,Exact generic ingredient
DOPamin,C01C,M2,Explicit salt or terminal-e orthographic alias
Doxazosin,C02C,M1,Exact generic ingredient
Doxycyclin,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Doxycyclin monohydrat,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Dronedaron hydrochlorid,C01B,M2,Explicit salt or terminal-e orthographic alias
Droperidol,N05A,M1,Exact generic ingredient
Duloxetin,N06A,M2,Explicit salt or terminal-e orthographic alias
Dutasterid,G04C,M2,Explicit salt or terminal-e orthographic alias
Econazol,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Efavirenz,J05A,M1,Exact generic ingredient
Eisen II,Unresolved,M5,No uniquely identified ingredient
Eisen Saccharose,Unresolved,M5,No uniquely identified ingredient
Enalapril,C09A,M1,Exact generic ingredient
Enalapril maleat,C09A,M1,Exact generic ingredient
Enalapril maleat+HCT,Unresolved,M7,Combination without a unique class
Enalapril+HCT,Unresolved,M7,Combination without a unique class
Enoxaparin prophylakt.,B01A,M1,Exact generic ingredient
Enoxaparin therapeut.,B01A,M1,Exact generic ingredient
Ephedrin,Unresolved,M6,Ingredient maps to multiple ATC3 classes
EPINEPHrin,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Eplerenon,C03D,M2,Explicit salt or terminal-e orthographic alias
Eprosartan,C09C,M1,Exact generic ingredient
Ertapenem,J01D,M1,Exact generic ingredient
Erythromycin,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Erythropoetin,Unresolved,M5,No uniquely identified ingredient
Escitalopram,N06A,M1,Exact generic ingredient
Esmolol,C07A,M1,Exact generic ingredient
Esomeprazol,A02B,M2,Explicit salt or terminal-e orthographic alias
Etacrynsaeure,Unresolved,M5,No uniquely identified ingredient
Etilefrin,C01C,M2,Explicit salt or terminal-e orthographic alias
Etomidate,N01A,M1,Exact generic ingredient
Everolimus,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Excicial Hydrocreme,Unresolved,M5,No uniquely identified ingredient
Exemestan,L02B,M2,Explicit salt or terminal-e orthographic alias
Extractum fructus silybi mariani siccum,Unresolved,M5,No uniquely identified ingredient
Ezetimib,C10A,M2,Explicit salt or terminal-e orthographic alias
Ezetimib+Simvastatin,C10A,M3,Multiple ingredients with one common ATC3 class
Faktor VIIa,Unresolved,M5,No uniquely identified ingredient
Fenofibrat,C10A,M2,Explicit salt or terminal-e orthographic alias
FentaNYL,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Fibrinogen,Unresolved,M5,No uniquely identified ingredient
Filgrastim,L03A,M1,Exact generic ingredient
Finasterid,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Fisch,Unresolved,M5,No uniquely identified ingredient
Flavonoidfraktion,Unresolved,M5,No uniquely identified ingredient
Flucloxacillin,J01C,M1,Exact generic ingredient
Fluconazol,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Fludrocortison,H02A,M2,Explicit salt or terminal-e orthographic alias
Flumazenil,V03A,M1,Exact generic ingredient
Flunitrazepam,N05C,M1,Exact generic ingredient
Fluoxetin,N06A,M2,Explicit salt or terminal-e orthographic alias
Flupentixol+Melitracen,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Fluticason,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Fluvastatin,C10A,M1,Exact generic ingredient
Fols,Unresolved,M5,No uniquely identified ingredient
Fondaparinux,B01A,M1,Exact generic ingredient
Formoterol-fumarat-dihydrat,R03A,M1,Exact generic ingredient
Fosfomycin,J01X,M1,Exact generic ingredient
Fosinopril Natrium,C09A,M1,Exact generic ingredient
FUROsemid,C03C,M2,Explicit salt or terminal-e orthographic alias
Furosemid+Spironolacton,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Fusidins,Unresolved,M5,No uniquely identified ingredient
Gabapentin,N03A,M1,Exact generic ingredient
Galantamin,N06D,M2,Explicit salt or terminal-e orthographic alias
Ganciclovir,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Gentamycin,Unresolved,M5,No uniquely identified ingredient
Gentamycinsulfat,Unresolved,M5,No uniquely identified ingredient
Gerinnungsfaktor XIII,Unresolved,M5,No uniquely identified ingredient
"Gerinnungsfaktoren II, VI, IX, X",Unresolved,M5,No uniquely identified ingredient
Ginkgoblatt Trockenextrakt,Unresolved,M5,No uniquely identified ingredient
Gliclazid,A10B,M2,Explicit salt or terminal-e orthographic alias
Glimepirid,A10B,M2,Explicit salt or terminal-e orthographic alias
Gliquidon,A10B,M2,Explicit salt or terminal-e orthographic alias
Glucagon hydrochlorid,H04A,M1,Exact generic ingredient
Glucose-1-Phosphat,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Glutamin,A16A,M2,Explicit salt or terminal-e orthographic alias
Glyceroltrinitrat,Unresolved,M5,No uniquely identified ingredient
Glycopyrronium,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Glyzeroltrinitrat,Unresolved,M5,No uniquely identified ingredient
Haloperidol,N05A,M1,Exact generic ingredient
Heparin,Unresolved,M6,Ingredient maps to multiple ATC3 classes
HuG-CSF,Unresolved,M5,No uniquely identified ingredient
Hydrochlorothiazid,C03A,M2,Explicit salt or terminal-e orthographic alias
Hydrochlorothiazid+Ramipril,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Hydrocortison,Unresolved,M6,Ingredient maps to multiple ATC3 classes
HYDROmorphon,N02A,M2,Explicit salt or terminal-e orthographic alias
HYDROmorphon retard,N02A,M2,Explicit salt or terminal-e orthographic alias
Hydroxycarbamid,L01X,M2,Explicit salt or terminal-e orthographic alias
Hydroxyzin,N05B,M2,Explicit salt or terminal-e orthographic alias
Hyoscin-N-Butylbromid,Unresolved,M5,No uniquely identified ingredient
Ibuprofen,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Idarucizumab,V03A,M1,Exact generic ingredient
Iloprost,B01A,M1,Exact generic ingredient
Imatinib mesilat,L01E,M1,Exact generic ingredient
Imipenem/Cilastin,Unresolved,M5,No uniquely identified ingredient
Immunglobulin,Unresolved,M5,No uniquely identified ingredient
Indapamid,C03B,M2,Explicit salt or terminal-e orthographic alias
Insulin,A10A,M4,Unique RxNorm ingredient with direct ATC membership
Insulin glargin,A10A,M4,Unique RxNorm ingredient with direct ATC membership
Insulin lispro,A10A,M1,Exact generic ingredient
Insulin-Aspart-Protamin-Kristall 30/70,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Insulin-Aspart-Protamin-Kristall 50/50,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Insulin-Aspart-Protamin-Kristall 70/30,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Insulin-Isophan,Unresolved,M5,No uniquely identified ingredient
Ipratroprium und Fenoterol,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Ipratropriumbromid,Unresolved,M5,No uniquely identified ingredient
Isoniazid,J04A,M1,Exact generic ingredient
Isoprenalin,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Ivabradin,C01E,M2,Explicit salt or terminal-e orthographic alias
Kalium,Unresolved,M5,No uniquely identified ingredient
Kalium jodid+Levothyroxin natrium,Unresolved,M7,Combination without a unique class
Kaliumcanrenoat,Unresolved,M5,No uniquely identified ingredient
Kaliumchlorid,Unresolved,M5,No uniquely identified ingredient
KETAmin,N01A,M2,Explicit salt or terminal-e orthographic alias
Kybernin P,Unresolved,M5,No uniquely identified ingredient
Labetalol,C07A,M1,Exact generic ingredient
Lacosamid,N03A,M2,Explicit salt or terminal-e orthographic alias
Lactobacillus casei,G01A,M1,Exact generic ingredient
Lamotrigin,N03A,M2,Explicit salt or terminal-e orthographic alias
Latanoprost,S01E,M1,Exact generic ingredient
Leflunomid,L04A,M2,Explicit salt or terminal-e orthographic alias
Lercanidipin,C08C,M2,Explicit salt or terminal-e orthographic alias
LevETIRAcetam,N03A,M1,Exact generic ingredient
Levocetirizin,R06A,M2,Explicit salt or terminal-e orthographic alias
Levodopa +Benserazid,Unresolved,M7,Combination without a unique class
Levodopa+Benserazid,Unresolved,M7,Combination without a unique class
Levodopa/Carbidopa/Entacapon,N04B,M3,Multiple ingredients with one common ATC3 class
Levofloxacin,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Levomepromazin,N05A,M2,Explicit salt or terminal-e orthographic alias
Levosimendan,C01C,M1,Exact generic ingredient
LEVOthyroxin,H03A,M2,Explicit salt or terminal-e orthographic alias
Lidocain 1%,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Lidocain 2%,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Linagliptin,A10B,M1,Exact generic ingredient
Linezolid,J01X,M1,Exact generic ingredient
Liposomales Amphotericin B,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Liraglutid,A10B,M2,Explicit salt or terminal-e orthographic alias
Lisinopril,C09A,M1,Exact generic ingredient
Lisinopril HCT,C09A,M1,Exact generic ingredient
Lithium carbonat,N05A,M1,Exact generic ingredient
LORazepam,N05B,M1,Exact generic ingredient
Losartan,C09C,M1,Exact generic ingredient
Losartan+HCT,Unresolved,M7,Combination without a unique class
Macrogol,A06A,M1,Exact generic ingredient
Macrogol 3350,A06A,M1,Exact generic ingredient
Magnesium,Unresolved,M5,No uniquely identified ingredient
Magnesiumgluconicum,Unresolved,M5,No uniquely identified ingredient
Mefenamins,Unresolved,M5,No uniquely identified ingredient
Melatonin,N05C,M1,Exact generic ingredient
Meloxicam,M01A,M1,Exact generic ingredient
Melperon hydrochlorid,N05A,M2,Explicit salt or terminal-e orthographic alias
Memantin,N06D,M2,Explicit salt or terminal-e orthographic alias
Mepivacain 1%,N01B,M2,Explicit salt or terminal-e orthographic alias
"Mepivacain 1,5%",N01B,M2,Explicit salt or terminal-e orthographic alias
Mepivacain 2%,N01B,M2,Explicit salt or terminal-e orthographic alias
Meropenem,J01D,M1,Exact generic ingredient
Mesalazin,A07E,M2,Explicit salt or terminal-e orthographic alias
Mesna,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Metamizol,N02B,M2,Explicit salt or terminal-e orthographic alias
Metamizol gtt,N02B,M2,Explicit salt or terminal-e orthographic alias
Metformin,A10B,M1,Exact generic ingredient
Metformin +Vildagliptin,A10B,M3,Multiple ingredients with one common ATC3 class
Metformin hydrochlorid,A10B,M1,Exact generic ingredient
Metformin+Sitagliptin,A10B,M3,Multiple ingredients with one common ATC3 class
Methadon,N07B,M2,Explicit salt or terminal-e orthographic alias
Methohexital,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Methotrexat,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Methylenblau,Unresolved,M5,No uniquely identified ingredient
Methylnaltrexon,A06A,M2,Explicit salt or terminal-e orthographic alias
Methylphenidat hydrochlorid,N06B,M2,Explicit salt or terminal-e orthographic alias
MethylPREDNIsolon,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Metildigoxin,C01A,M1,Exact generic ingredient
Metoclopramid,A03F,M2,Explicit salt or terminal-e orthographic alias
Metoprolol,C07A,M1,Exact generic ingredient
Metronidazol,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Micafungin,J02A,M1,Exact generic ingredient
Miconazol,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Midazolam,N05C,M1,Exact generic ingredient
Milnacipran hydrochlorid,N06A,M1,Exact generic ingredient
Minoxidil,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Mirtazepin,Unresolved,M5,No uniquely identified ingredient
Mivacurim,Unresolved,M5,No uniquely identified ingredient
Moclobemid,N06A,M2,Explicit salt or terminal-e orthographic alias
Morphin,N02A,M2,Explicit salt or terminal-e orthographic alias
Morphinsulfat,Unresolved,M5,No uniquely identified ingredient
Moxifloxacin,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Moxonidin,C02A,M2,Explicit salt or terminal-e orthographic alias
Mycophenolat,Unresolved,M5,No uniquely identified ingredient
Mycophenolat mofetil,Unresolved,M5,No uniquely identified ingredient
Mycostatin Zinkoxid Paste,Unresolved,M5,No uniquely identified ingredient
N-Acetylcystein,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Nalbuphin,N02A,M2,Explicit salt or terminal-e orthographic alias
Naloxon,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Naproxen Saft,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Naproxen TBL,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Natrium hydrogencarbonat,Unresolved,M5,No uniquely identified ingredient
Natrium perchlorat,Unresolved,M5,No uniquely identified ingredient
Natriumchlorid Sachet,Unresolved,M5,No uniquely identified ingredient
Natriumglyzerophosphat,Unresolved,M5,No uniquely identified ingredient
Natriumhydrogencarbonat,Unresolved,M5,No uniquely identified ingredient
Natriumnitroprussid,Unresolved,M5,No uniquely identified ingredient
Natriumpicosulfat,Unresolved,M5,No uniquely identified ingredient
Natriumpolystyrensulfonat,Unresolved,M5,No uniquely identified ingredient
Natriumvalproat,Unresolved,M5,No uniquely identified ingredient
Nebivolol,C07A,M1,Exact generic ingredient
Neostigmin,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Nicht gelistete Inhalation,Unresolved,M5,No uniquely identified ingredient
Nicht gelistete Kurzinfusion,Unresolved,M5,No uniquely identified ingredient
Nicht gelistete Salbe/Creme,Unresolved,M5,No uniquely identified ingredient
Nicht gelistete Tropfen,Unresolved,M5,No uniquely identified ingredient
Nicht gelisteter Perfusor,Unresolved,M5,No uniquely identified ingredient
Nicht gelistetes anderes Medikament,Unresolved,M5,No uniquely identified ingredient
Nicht gelistetes Antiinfektivum,Unresolved,M5,No uniquely identified ingredient
Nicht gelistetes Bolusmedikament,Unresolved,M5,No uniquely identified ingredient
Nicht gelistetes Gerinnungsmedikament,Unresolved,M5,No uniquely identified ingredient
Nicht gelistetes Gerinnungsmedikament IU,Unresolved,M5,No uniquely identified ingredient
Nicht gelistetes orales Medikament,Unresolved,M5,No uniquely identified ingredient
Nicht gelistetes sc Medikament IU,Unresolved,M5,No uniquely identified ingredient
Nicht gelistetes sc Medikament mg,Unresolved,M5,No uniquely identified ingredient
Nicorandil,C01D,M1,Exact generic ingredient
Nicotin,N07B,M2,Explicit salt or terminal-e orthographic alias
Nicotinamid+Thiamin+Riboflavin,Unresolved,M6,Ingredient maps to multiple ATC3 classes
NIFEdipin,C08C,M2,Explicit salt or terminal-e orthographic alias
NiMODipin,C08C,M2,Explicit salt or terminal-e orthographic alias
Nitrendipin,C08C,M2,Explicit salt or terminal-e orthographic alias
Nitrendipin +Enalapril,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Nitroglycerin,Unresolved,M5,No uniquely identified ingredient
Norepinephrin,C01C,M2,Explicit salt or terminal-e orthographic alias
ocTREOtid,H01C,M2,Explicit salt or terminal-e orthographic alias
Oculotect Fluid Au-Tr,Unresolved,M5,No uniquely identified ingredient
Ofloxacin,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Olanzapin,N05A,M2,Explicit salt or terminal-e orthographic alias
Olmesartan,Unresolved,M5,No uniquely identified ingredient
Olmesartan+Amlodipin,Unresolved,M7,Combination without a unique class
Omnibiotic AAD,Unresolved,M5,No uniquely identified ingredient
On,Unresolved,M5,No uniquely identified ingredient
ONDANsetron,A04A,M1,Exact generic ingredient
Ornithinaspartat,Unresolved,M5,No uniquely identified ingredient
Oseltamivir,J05A,M1,Exact generic ingredient
Oxazepam,N05B,M1,Exact generic ingredient
Oxcarbazepin,N03A,M2,Explicit salt or terminal-e orthographic alias
Oxycodon,N02A,M2,Explicit salt or terminal-e orthographic alias
Oxycodon ret,N02A,M2,Explicit salt or terminal-e orthographic alias
Oxytocin,H01B,M1,Exact generic ingredient
Pankreatin,Unresolved,M5,No uniquely identified ingredient
Pantoprazol,A02B,M2,Explicit salt or terminal-e orthographic alias
Paracetamol,N02B,M1,Exact generic ingredient
Paromomycin,A07A,M1,Exact generic ingredient
Paroxetinhydrochlorid-Hemihydrat,Unresolved,M5,No uniquely identified ingredient
Passionsblumenkraut,Unresolved,M5,No uniquely identified ingredient
Penicillin G,Unresolved,M5,No uniquely identified ingredient
Pentoxifyllin,C04A,M2,Explicit salt or terminal-e orthographic alias
Perampanel,N03A,M1,Exact generic ingredient
Pethidin,N02A,M2,Explicit salt or terminal-e orthographic alias
Phenprocoumon,B01A,M1,Exact generic ingredient
Phenylephrin,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Phenytoin,N03A,M1,Exact generic ingredient
PHYSostigmin,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Phytmenadion,Unresolved,M5,No uniquely identified ingredient
Piperacillin/Tazobactam,J01C,M3,Multiple ingredients with one common ATC3 class
Piracetam,N06B,M1,Exact generic ingredient
PIRItramid,N02A,M2,Explicit salt or terminal-e orthographic alias
Posaconazol,J02A,M2,Explicit salt or terminal-e orthographic alias
Pramipexol,N04B,M2,Explicit salt or terminal-e orthographic alias
Prasugrel,B01A,M1,Exact generic ingredient
Pravastatin,C10A,M1,Exact generic ingredient
PredniSOLON,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Pregabalin,N03A,M1,Exact generic ingredient
Prilocain 1%,N01B,M2,Explicit salt or terminal-e orthographic alias
Primidon,N03A,M2,Explicit salt or terminal-e orthographic alias
Promethazin,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Propafenon,C01B,M2,Explicit salt or terminal-e orthographic alias
Propofol 1%,N01A,M1,Exact generic ingredient
Propofol 2%,N01A,M1,Exact generic ingredient
Propranolol,C07A,M1,Exact generic ingredient
Protaminsulfat,Unresolved,M5,No uniquely identified ingredient
Prothipendyl,N05A,M1,Exact generic ingredient
Protifar,Unresolved,M5,No uniquely identified ingredient
Pyrazinamid,J04A,M2,Explicit salt or terminal-e orthographic alias
Pyridostigmin bromid,N07A,M2,Explicit salt or terminal-e orthographic alias
Quetiapin,N05A,M2,Explicit salt or terminal-e orthographic alias
Ramipril,C09A,M1,Exact generic ingredient
Ramipril/HCT,Unresolved,M7,Combination without a unique class
Ranitidin,A02B,M2,Explicit salt or terminal-e orthographic alias
Rasagilin,N04B,M2,Explicit salt or terminal-e orthographic alias
Remifentanil,N01A,M1,Exact generic ingredient
Retinol,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Retinol und Dexpantenol,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Rifampicin,J04A,M1,Exact generic ingredient
Rifaximin,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Rilmenidin,C02A,M2,Explicit salt or terminal-e orthographic alias
Rilmenidin dihydrogenphosphat,C02A,M2,Explicit salt or terminal-e orthographic alias
Risperidon,N05A,M2,Explicit salt or terminal-e orthographic alias
Rivaroxaban,B01A,M1,Exact generic ingredient
Rivastigmin,N06D,M2,Explicit salt or terminal-e orthographic alias
ROCuronium,M03A,M2,Explicit salt or terminal-e orthographic alias
Roflumilast,R03D,M1,Exact generic ingredient
Ropinirol,N04B,M2,Explicit salt or terminal-e orthographic alias
ROPIvacain,N01B,M2,Explicit salt or terminal-e orthographic alias
ROPIvacain 0.15%,N01B,M2,Explicit salt or terminal-e orthographic alias
ROPIvacain 0.2%,N01B,M2,Explicit salt or terminal-e orthographic alias
ROPIvacain 0.375%,N01B,M2,Explicit salt or terminal-e orthographic alias
ROPIvacain 0.5%,N01B,M2,Explicit salt or terminal-e orthographic alias
ROPIvacain 0.75%,N01B,M2,Explicit salt or terminal-e orthographic alias
ROPIvacain 1%,N01B,M2,Explicit salt or terminal-e orthographic alias
Rosuvastatin,C10A,M1,Exact generic ingredient
Rotigotin,N04B,M2,Explicit salt or terminal-e orthographic alias
S-Ketamin,N01A,M2,Explicit salt or terminal-e orthographic alias
Salbutamol,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Salmeterol,R03A,M1,Exact generic ingredient
Salmeterol/Fluticason,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Scopolamin,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Sertralin,N06A,M2,Explicit salt or terminal-e orthographic alias
Sevelamer,V03A,M1,Exact generic ingredient
Sevelamercarbonat,Unresolved,M5,No uniquely identified ingredient
Sevofluran (Anaconda),N01A,M2,Explicit salt or terminal-e orthographic alias
Sildenafil,G04B,M1,Exact generic ingredient
Simeticon,Unresolved,M5,No uniquely identified ingredient
Simvastatin,C10A,M1,Exact generic ingredient
Sitagliptin phosphat 1 H2O,A10B,M1,Exact generic ingredient
Somatostatin,H01C,M1,Exact generic ingredient
Sotalol,C07A,M1,Exact generic ingredient
Spironolacton,C03D,M2,Explicit salt or terminal-e orthographic alias
Succinylcholin,Unresolved,M5,No uniquely identified ingredient
Sucralfat,A02B,M2,Explicit salt or terminal-e orthographic alias
SUFentanil,N01A,M1,Exact generic ingredient
Sugammadex,V03A,M1,Exact generic ingredient
Sulfametoxazol+Trimethoprim,Unresolved,M7,Combination without a unique class
Tacrolimus,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Tamsulosin,G04C,M1,Exact generic ingredient
Tamsulosin retard,G04C,M1,Exact generic ingredient
Tantum verde Lutschtabletten,Unresolved,M5,No uniquely identified ingredient
Teicoplanin,J01X,M1,Exact generic ingredient
Telmisartan,C09C,M1,Exact generic ingredient
Tenecteplase,B01A,M1,Exact generic ingredient
Tenofovir disoproxil+Emtricitabin,J05A,M3,Multiple ingredients with one common ATC3 class
Terbinafin,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Terbutalin,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Terlipressin,H01B,M1,Exact generic ingredient
Tetanus Toxoid,J07A,M1,Exact generic ingredient
Tetracosactid,H01A,M2,Explicit salt or terminal-e orthographic alias
Tetrazepam,M03B,M1,Exact generic ingredient
Theophyllin,R03D,M2,Explicit salt or terminal-e orthographic alias
Thiamazol,H03B,M2,Explicit salt or terminal-e orthographic alias
Thiamin,A11D,M4,Unique RxNorm ingredient with direct ATC membership
Thiamin+Pyridoxin+Cyanocobalamin,Unresolved,M7,Combination without a unique class
Thiaminhydrochlorid,Unresolved,M5,No uniquely identified ingredient
Thiopentalnatrium,Unresolved,M5,No uniquely identified ingredient
Tiaprid,N05A,M2,Explicit salt or terminal-e orthographic alias
Ticagrelor,B01A,M1,Exact generic ingredient
Tigecyclin,J01A,M2,Explicit salt or terminal-e orthographic alias
Tiotropium,R03B,M2,Explicit salt or terminal-e orthographic alias
"Tiotropium Lsg 2,5",R03B,M2,Explicit salt or terminal-e orthographic alias
"Tiotropium+Olodaterol 2,5/2,5",Unresolved,M6,Ingredient maps to multiple ATC3 classes
Tizanidin,M03B,M2,Explicit salt or terminal-e orthographic alias
Tolterodin-L-tartrat,G04B,M2,Explicit salt or terminal-e orthographic alias
Topiramat,N03A,M2,Explicit salt or terminal-e orthographic alias
Torasemid,C03C,M2,Explicit salt or terminal-e orthographic alias
traMADol,N02A,M1,Exact generic ingredient
Tranexams,Unresolved,M5,No uniquely identified ingredient
Trazodon ret,N06A,M2,Explicit salt or terminal-e orthographic alias
Triazolam,N05C,M1,Exact generic ingredient
Trimethoprim/Sulfametoxazol,Unresolved,M7,Combination without a unique class
Trometamol,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Trospium chlorid,G04B,M1,Exact generic ingredient
Urapidil,C02C,M1,Exact generic ingredient
Urokinase,B01A,M1,Exact generic ingredient
Ursodeoxychols,Unresolved,M5,No uniquely identified ingredient
Valaciclovir,J05A,M1,Exact generic ingredient
Valganciclovir,J05A,M1,Exact generic ingredient
Valproins,Unresolved,M5,No uniquely identified ingredient
Valsartan,C09C,M1,Exact generic ingredient
Valsartan+Amlodipin,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Valsartan+HCT,Unresolved,M7,Combination without a unique class
Vancomycin,Unresolved,M6,Ingredient maps to multiple ATC3 classes
Vasopressin,Unresolved,M5,No uniquely identified ingredient
Venlafaxin,N06A,M2,Explicit salt or terminal-e orthographic alias
Verapamil,C08D,M1,Exact generic ingredient
Vildagliptin,A10B,M1,Exact generic ingredient
Vitamin D3,Unresolved,M5,No uniquely identified ingredient
Voriconazol,J02A,M2,Explicit salt or terminal-e orthographic alias
Xipamid,C03B,M2,Explicit salt or terminal-e orthographic alias
Ziprasidon,N05A,M2,Explicit salt or terminal-e orthographic alias
Zolpidem,N05C,M1,Exact generic ingredient
Zolpidem tartrat 2,N05C,M1,Exact generic ingredient
Zuclopenthixol decanoat,N05A,M1,Exact generic ingredient
ZzColistin,Unresolved,M5,No uniquely identified ingredient
ZzRamipril HCT,Unresolved,M5,No uniquely identified ingredient
ZzRamipril/HCT,Unresolved,M5,No uniquely identified ingredient


==> anc/docs/data_protocol.md <==
# Data and Cohort Construction

The three cohorts use the complete eligible patient populations. This section specifies their source fields, medication mappings, timing rules, patient partitions and training reference data. All reported counts are cohort-level summaries.

## Source fields and task units

| Dataset | Source tables and required fields | Prediction unit |
| --- | --- | --- |
| MIMIC-IV 3.1 | admissions: subject_id, hadm_id, admittime; diagnoses_icd and procedures_icd: hadm_id, icd_code, icd_version, seq_num; prescriptions: hadm_id, ndc | Final eligible hospital admission; all earlier eligible admissions provide history |
| NWICU 0.1.0 | admissions: subject_id, hadm_id, admittime, dischtime; diagnoses_icd: icd_code, icd_version, seq_num; prescriptions: hadm_id, ndc, starttime, stoptime | Final eligible hospital admission after adjacent non-overlap filtering; hospital-level cohort |
| SICdb 1.0.8 | cases: CaseID, PatientID, ICD10Main, OffsetAfterFirstAdmission, TimeOfStay; d_references: ReferenceName, ReferenceGlobalID, ReferenceValue; medication: CaseID, DrugID, Amount, AmountPerMinute, Offset | Final eligible ICU/surgery case; earlier cases must finish before that query starts |

Current inputs are whole-encounter clinical codes, together with strictly earlier medication sets. Labels are sets of ATC3 classes over the full encounter. The task is encounter-level medication-set reconstruction. Dose, route, drug administration order and adverse events are not prediction targets. Medication names in the frozen mapping dictionary describe public drug semantics and contain no patient frequencies.

Diagnosis and procedure tokens retain their namespaces and ICD version. MIMIC-IV has both diagnoses and procedures. NWICU has diagnosis codes; its released ICU procedure-event table is not a hospital procedure-ICD table and is not used as a surrogate. SICdb uses the principal ICD10Main diagnosis only. Missing procedure modalities have no real procedure codes; the baseline-compatible UNK placeholder does not contribute association evidence.

## Eligible cohort statistics

| Cohort | Patients | Encounters | Mean encounters | Mean final target ATC3 | Train code entries | Train ATC3 |
| --- | --- | --- | --- | --- | --- | --- |
| MIMIC-IV | 86,670 | 352,967 | 4.0725 | 21.8227 | 35391 | 201 |
| NWICU | 12,492 | 43,115 | 3.4514 | 11.9402 | 6258 | 167 |
| SICdb | 3,898 | 9,550 | 2.4500 | 9.7863 | 1069 | 81 |

Code entries include PAD, UNK and GAP. The code vocabulary and medication output vocabulary are fitted to training patients only. The all-cohort medication universes are 201, 170 and 83 for MIMIC-IV, NWICU and SICdb, whereas the respective model output sizes are 201, 167 and 81. These denominators serve different purposes.

MIMIC-IV has a maximum of 98 retained encounters per patient. Its mean medical-code count is 61.5525 per patient across all retained encounters, not per encounter. NWICU encounter counts have median 3, interquartile range 2--4 and maximum 37. Its final target has median 11 ATC3 classes, interquartile range 8--15 and range 1--52; final diagnosis-code counts have mean 4.8204, median 4, interquartile range 2--6 and range 1--87. Of NWICU's final query admissions, 4,958 contain an ICU stay; eligibility does not require an ICU stay.

## MIMIC-IV medication mapping and eligibility

Normalize reference and source NDCs by removing a terminal .0, requiring a nonzero numeric string and padding to 11 digits. The frozen MIMIC rule unions all mapped ATC3 classes for a normalized NDC. ATC3 is the first four characters of the source ATC code. Clinical-code ordering follows source seq_num within diagnosis and procedure namespaces, with diagnoses serialized before procedures.

Begin with patients having at least two source admissions. Retain admissions with diagnosis codes and mapped medication labels; procedures may be empty. Sort by admission time and then admission ID; require at least two retained admissions. The recorded filtering counts are 380 admissions without diagnosis and 58,499 without mapped ATC3 among the repeated-admission preparation pool. These are sequential filters. The original aggregate metadata does not record a full raw-admission denominator for this preparation, so those counts are not presented as a complete source attrition flow. This MIMIC pipeline does not apply prescription/admission overlap checks or discharge-time history filtering.

## NWICU NDC and temporal audit

The archive has 25,923 patients and 61,843 hospital admissions. Of these, 13,833 patients have at least two admissions, accounting for 49,753 admissions. The diagnosis table has 371,807 ICD-10 rows covering 60,973 admissions and 8,086 distinct versioned codes. Admission IDs are unique; the audit finds zero orphan admission links, patient/admission mismatches or invalid admission intervals in these joins.

Source package NDCs must be an explicit 11-digit nonzero code or a three-segment package code with lengths 4-4-2, 5-3-2, 5-4-1 or 5-4-2. Pad each segment to 5-4-2. Reject incomplete/product-only codes and unsegmented 10-digit strings rather than guessing segment boundaries. Reference NDCs use the numeric normalization above. Accept only a unique ATC3 class per normalized NDC; use no medication-name fallback. The reference table has 672,734 uniquely mapped and 119,121 ambiguous normalized NDCs.

| NWICU audit quantity | Rows |
| --- | --- |
| All source prescription rows | 1,852,983 |
| Nonempty NDC rows | 1,632,392 |
| Standardizable package NDC rows | 1,591,906 |
| Unique ATC3 mapping before interval checks | 1,390,310 |
| Any mapping, including ambiguous | 1,517,039 |
| Ambiguous mapping rows | 126,729 |
| Order stop earlier than start | 136,261 |
| Valid interval outside admission | 88,488 |
| Valid interval overlapping admission | 1,628,234 |
| Unique mapped and admission-overlapping | 1,220,787 |
| Repeated-patient prescription rows | 1,410,856 |
| Repeated-patient unique mapped rows | 1,063,622 |
| Repeated-patient valid admission-overlapping rows | 1,238,661 |
| Repeated-patient mapped admission-overlapping rows | 933,613 |

The 75.03% mapping coverage is 1,390,310 / 1,852,983 source prescription rows, before the interval filter. The final mapped and interval-qualified count is 1,220,787; it has a different denominator. Start and stop must parse, stop must be no earlier than start, and the closed order interval must intersect the admission: start <= discharge and stop >= admission. These labels describe medication order types, not verified administrations.

Retain admissions with diagnosis codes and mapped qualified orders. Exclude a patient if eligible admissions share a start time; the frozen cohort has zero such exclusions. Starting from the latest eligible admission, traverse backward and retain an earlier admission only if its discharge is no later than the next selected admission's start. This removes 20 overlapping history admissions. Require at least two selected admissions. The selected cohort has 12,492 patients and 43,115 admissions, with 7,024 distinct diagnosis codes and 170 medication classes before training-only vocabulary fitting. NWICU's global uniquely mapped source set has 172 ATC3 classes; this is not the cohort or model output vocabulary.

## SICdb drug dictionary and temporal audit

Only d_references entries with ReferenceName equal to Drug qualify. Medication rows must belong to a repeated-patient case, have positive Amount or AmountPerMinute, and have a finite Offset in [0, TimeOfStay]. Non-drug food/fluid references are excluded before computing drug mapping coverage.

The medication dictionary contains 520 names, 303 with an accepted mapping and 217 unresolved. Mapping uses exact generic names and explicit salt/terminal-e orthographic aliases against the ATC table. A mixture with multiple recognized ingredients must have a unique common ATC3 class. Recorded RxNorm resolutions require a unique normalized ingredient and direct unique ATC membership. Ambiguous classes and edit-distance fuzzy matches are rejected. The dictionary is fixed before model training. Every name-to-class decision appears in the final section.

| SICdb audit quantity | Count and denominator |
| --- | --- |
| All raw medication rows | 5,141,127 |
| Non-drug reference rows removed within repeated-patient rows | 919,865 |
| Positive-amount/rate, in-case drug rows among repeated patients | 863,806 |
| Mapped rows among those qualifying drug rows | 697,025 |
| Mapping coverage | 697,025 / 863,806 = 80.6923% |
| Cases missing diagnosis or mapped medication labels | 105 |
| Overlapping history cases removed relative to the final query | 29 |

The 919,865 non-drug rows are counted after restricting to repeated patients, whereas 5,141,127 is the full raw medication-file count. They cannot be subtracted directly to infer a complete raw-file attrition flow.

Uppercase ICD10Main and remove whitespace while retaining punctuation; prefix it with D10:. Sort cases by OffsetAfterFirstAdmission and case ID. Start and duration must be finite and duration nonnegative; retain cases with diagnosis and mapped medications. Exclude tied starts. The last eligible case is the query, and every history case must end by that query's start. Unlike NWICU's backward adjacent filter, SICdb histories may overlap each other while each finishes before the query. Require at least one history case.

## Patient partitions, unknowns and sequence scope

Randomly permute the deterministically ordered patients with partition seed 0. The first floor(0.8N) patients form the development partition; the first floor(0.9 floor(0.8N)) patients train and the remainder validate. Remaining patients test. This gives approximately 72%/8%/20%, with cohort-specific integer rounding. Optimization seeds 0/1/2 do not change patient partitions.

| Cohort | Train/val/test patients | Unknown code occurrences, train/val/test | Unseen drug occurrences, train/val/test | Undirected DDI edges |
| --- | --- | --- | --- | --- |
| MIMIC-IV | 62402/6934/17334 | 0/1199/2839 | 0/0/0 | 631 |
| NWICU | 8993/1000/2499 | 0/343/672 | 0/5/3 | 536 |
| SICdb | 2806/312/780 | 0/74/188 | 0/4/4 | 206 |

Code IDs are PAD=0, UNK=1 and GAP=2 followed by sorted training-observed codes. Unknown clinical codes map to UNK. Medications absent from the training output vocabulary are omitted from labels and counted as unseen occurrences; these are occurrence counts, not numbers of affected patients.

There is no patient-count subsampling or preparation-time visit/code truncation. The encoder retains the most recent 512 serialized code positions, independently of cohort eligibility. Visit positions clip at 63 and within-visit positions at 127. Donor encounters share the same structured encoder. Query medications are supervision and evaluation labels, never prediction inputs.

Each validation/test patient has one final-encounter query. Training uses one eligible prefix per patient per epoch, cycling deterministically through that patient's eligible targets. NWICU has 21,873 eligible training prefixes and 8,993 targets per epoch; SICdb has 4,116 and 2,806, respectively. The training monitor uses a fixed first-epoch prefix schedule and no validation/test labels.

## Fixed training evidence and DDI resource

Training-case donors use training patients only. A training query excludes its own patient's transitions; the additional exclusion under the fixed donor ordering is retained across experiments. The eight-neighbor shortlist interleaves state and clinical-change Jaccard rankings with deterministic tie breaks. Similarity uses clinical codes, never query medications. Clinical association statistics count binary visit-level code/medication co-occurrence, and a training query removes all statistics of its own patient. Validation and test use fixed training references.

The DDI graph uses the public PyHealth DDI_GAMENet.csv resource described by GAMENet as TWOSIDES-derived interaction knowledge. Truncate ATC codes to four characters, retain pairs of distinct training-vocabulary classes, collapse duplicate pairs, symmetrize and zero the diagonal. The three graphs contain 631, 536 and 206 undirected edges. This fixed interaction proxy differs from the training co-prescription adjacency; the selected EviDrug does not use a medication-graph representation branch.

The medication reference tables are NDC_to_ATC.csv and ATC.csv; interaction pairs come from DDI_GAMENet.csv. All three are the public reference resources distributed with PyHealth. These resources define drug-code mappings and interactions independently of the patient partitions.


==> anc/docs/experimental_protocol.md <==
# Experimental Protocol

## Optimization and model selection

All model parameters are trained from scratch within each cohort. Optimization seeds are 0, 1 and 2. Each run uses 20 epochs of backbone learning, 20 epochs of evidence refinement and 20 epochs of DDI-feedback optimization. Batch size is 64 and arithmetic is FP32. AdamW optimizes the embedding encoder at 0.00005 and the remaining backbone at 0.0007. Refinement and feedback optimize the head at 0.0005. Weight decay is 0.001, gradient-norm clipping is 5, and every stage starts a fresh optimizer.

One eligible prefix is sampled per training patient per epoch, cycling through that patient's targets in a deterministic seed-specific order. This gives patients equal sampling weight. Validation and test each use the final eligible encounter. Refinement initialization uses seed s + 4100, feedback optimization uses s + 7100, and the donor ordering seed is 20261026. These optimization choices leave the patient partition unchanged.

Backbone and refinement models maximize validation AP, with the earliest epoch breaking ties. Feedback optimization includes the initial refinement model as epoch 0. Eligible models have AP at most 0.002 below the reference, F1 and Jaccard at most 0.005 below it, and a mean predicted medication count between 0.9 and 1.1 times the reference. Among eligible epochs, selection minimizes validation DDI, then prefers higher AP and an earlier epoch. Feedback uses training queries; model selection uses validation patients.

## Stage, component and regularization controls

The extended-backbone control gives the backbone 20 additional epochs. Evidence refinement instead fixes the backbone and trains the evidence head. Prediction-only training and all DDI controls start from the same seed-specific refinement model, use fresh optimizers and receive the same 20-epoch budget and selection criteria. Fixed coefficients are 0, 0.05, 0.1 and 1.

History removal uses current-encounter evidence and state-only retrieval. Memory removal eliminates retrieval and donor encoding. Set-block removal eliminates medication-set attention. These three variants learn their own backbone and refinement models. Association removal shares the full backbone and refits the affected head. Each variant is evaluated both before and after DDI-feedback optimization. All variants use the same three optimization seeds.

## Metrics and analysis groups

Primary AP is average precision over candidate medications for each patient, followed by a patient average; tied scores are grouped. F1 and Jaccard are also patient averages. The common probability threshold is 0.3; COGNet retains its native no-repeat beam decoder with beam width 4 and at most 45 steps. Hard DDI pools interacting unordered predicted pairs over patients and divides by all predicted unordered pairs, with denominator at least one. Interacting pairs per patient is reported separately. DDI measures the fixed ATC3 interaction graph.

Continued candidates have appeared in any preceding eligible encounter; new-to-record candidates have not. Their precision, recall and F1 are micro-averages over patient--medication pairs, and Avg F1 is the arithmetic mean of Cont and New F1. These analysis categories differ from the backbone's immediately preceding-use indicator.

History depth uses 1--2, 3--5 and at least 6 preceding encounters. Prior medication burden uses 0--5, 6--10 and at least 11 classes in the immediately preceding prescription. Group membership is shared across models; groups with fewer than 30 patients are marked descriptive. Association support is the maximum training diagnosis--medication co-occurrence count for a candidate, grouped as 0, 1--2, 3--9 and at least 10. AP within support bins pools patient--medication candidate pairs. Medication-frequency quartiles use training counts and place tied counts in the lower bin.

Threshold sensitivity uses 0.1 through 0.9 with fixed model weights. Equal-size top-k analysis rounds the training prescription-size quantiles 0.25/0.5/0.75/0.9 to positive integers and removes duplicates. Methods share the resulting values within each cohort. Patient-paired bootstrap uses 2,000 resamples and seed 20261103, reusing each resample across models. Intervals average the three EviDrug models against the same fitted SSPNet baseline and describe patient-sampling variability for those fitted models.

## Baseline budgets and efficiency measurement

The twelve baselines use their recorded single-seed budgets; EviDrug reports three optimization seeds. MetaDrug includes self-adaptation, peer-adaptation and uncertainty filtering, with filtering coefficient 0.2. Its 20 training epochs and 10 auxiliary epochs are preserved. The baseline budgets are listed below.

Efficiency uses 128 validation patients per cohort, FP32, one CPU thread, batch size 16, one warm-up and three measured passes. The host is an Intel Xeon Platinum 8352V at 2.10 GHz. The reported time is median pass duration divided by 128. Method order is forward, reversed and rotated by six positions across passes. Timing includes online retrieval, evidence preparation, collation, prediction, native adaptation or decoding, and final selection. Loading and construction of fixed training references precede measurement. All 39 method--cohort measurements and their three pass durations accompany the PDF.

## Evaluation setting

Models are selected on validation patients before test prediction. The study compares methods within each independently trained cohort. Baselines are existing single-seed runs with their native training budgets, and earlier MIMIC-IV test comparisons informed model development. The reported standard deviations therefore describe EviDrug optimization seeds on the fixed patient partition; they do not estimate baseline training variability.


==> anc/references.bib <==
@article{choi2017gram,
  author = {Choi, Edward and Bahadori, Mohammad Taha and Song, Le and Stewart, Walter F. and Sun, Jimeng},
  title = {{GRAM: Graph-based Attention Model for Healthcare Representation Learning}},
  journal = {arXiv preprint arXiv:1611.07012},
  year = {2016},
  eprint = {1611.07012},
  archivePrefix = {arXiv},
  url = {https://arxiv.org/abs/1611.07012}
}

@article{shang2019gbert,
  author = {Shang, Junyuan and Ma, Tengfei and Xiao, Cao and Sun, Jimeng},
  title = {{Pre-training of Graph Augmented Transformers for Medication Recommendation}},
  journal = {arXiv preprint arXiv:1906.00346},
  year = {2019},
  eprint = {1906.00346},
  archivePrefix = {arXiv},
  url = {https://arxiv.org/abs/1906.00346}
}

@article{le2018dmnc,
  author = {Le, Hung and Tran, Truyen and Venkatesh, Svetha},
  title = {{Dual Memory Neural Computer for Asynchronous Two-view Sequential Learning}},
  journal = {arXiv preprint arXiv:1802.00662},
  year = {2018},
  eprint = {1802.00662},
  archivePrefix = {arXiv},
  url = {https://arxiv.org/abs/1802.00662}
}

@inproceedings{zhang2017leap,
  author = {Zhang, Yutao and Chen, Robert and Tang, Jie and Stewart, Walter F. and Sun, Jimeng},
  title = {{LEAP}: Learning to Prescribe Effective and Safe Treatment Combinations for Multimorbidity},
  booktitle = {Proceedings of the 23rd ACM SIGKDD International Conference on Knowledge Discovery and Data Mining},
  pages = {1315--1324},
  year = {2017},
  doi = {10.1145/3097983.3098109},
  url = {https://doi.org/10.1145/3097983.3098109}
}

@article{choi2016retain,
  author = {Choi, Edward and Bahadori, Mohammad Taha and Kulas, Joshua A. and Schuetz, Andy and Stewart, Walter F. and Sun, Jimeng},
  title = {{RETAIN: An Interpretable Predictive Model for Healthcare using Reverse Time Attention Mechanism}},
  journal = {arXiv preprint arXiv:1608.05745},
  year = {2016},
  eprint = {1608.05745},
  archivePrefix = {arXiv},
  url = {https://arxiv.org/abs/1608.05745}
}

@article{nguyen2017deepr,
  author = {Nguyen, Phuoc and Tran, Truyen and Wickramasinghe, Nilmini and Venkatesh, Svetha},
  title = {{Deepr: A Convolutional Net for Medical Records}},
  journal = {arXiv preprint arXiv:1607.07519},
  year = {2016},
  eprint = {1607.07519},
  archivePrefix = {arXiv},
  url = {https://arxiv.org/abs/1607.07519}
}

@article{vaswani2017attention,
  author = {Vaswani, Ashish and Shazeer, Noam and Parmar, Niki and Uszkoreit, Jakob and Jones, Llion and Gomez, Aidan N. and Kaiser, Lukasz and Polosukhin, Illia},
  title = {{Attention Is All You Need}},
  journal = {arXiv preprint arXiv:1706.03762},
  year = {2017},
  eprint = {1706.03762},
  archivePrefix = {arXiv},
  url = {https://arxiv.org/abs/1706.03762}
}

@article{lee2019melu,
  author = {Lee, Hoyeop and Im, Jinbae and Jang, Seongwon and Cho, Hyunsouk and Chung, Sehee},
  title = {{MeLU: Meta-Learned User Preference Estimator for Cold-Start Recommendation}},
  journal = {arXiv preprint arXiv:1908.00413},
  year = {2019},
  eprint = {1908.00413},
  archivePrefix = {arXiv},
  url = {https://arxiv.org/abs/1908.00413}
}

@article{wu2022cognet,
  author = {Wu, Rui and Qiu, Zhaopeng and Jiang, Jiacheng and Qi, Guilin and Wu, Xian},
  title = {{Conditional Generation Net for Medication Recommendation}},
  journal = {arXiv preprint arXiv:2202.06588},
  year = {2022},
  eprint = {2202.06588},
  archivePrefix = {arXiv},
  url = {https://arxiv.org/abs/2202.06588}
}

@article{moghaddam2024arci,
  author = {Moghaddam, Arya Hadizadeh and Kerdabadi, Mohsen Nayebi and Liu, Mei and Yao, Zijun},
  title = {{Contrastive Learning on Medical Intents for Sequential Prescription Recommendation}},
  journal = {arXiv preprint arXiv:2408.10259},
  year = {2024},
  eprint = {2408.10259},
  archivePrefix = {arXiv},
  url = {https://arxiv.org/abs/2408.10259}
}

@article{moghaddam2026metadrug,
  author = {Moghaddam, Arya Hadizadeh and Kerdabadi, Mohsen Nayebi and Wang, Dongjie and Liu, Mei and Yao, Zijun},
  title = {{User-Adaptive Meta-Learning for Cold-Start Medication Recommendation with Uncertainty Filtering}},
  journal = {arXiv preprint arXiv:2601.22820},
  year = {2026},
  eprint = {2601.22820},
  archivePrefix = {arXiv},
  url = {https://arxiv.org/abs/2601.22820}
}

@article{shang2019gamenet,
  author = {Shang, Junyuan and Xiao, Cao and Ma, Tengfei and Li, Hongyan and Sun, Jimeng},
  title = {{GAMENet: Graph Augmented MEmory Networks for Recommending Medication Combination}},
  journal = {arXiv preprint arXiv:1809.01852},
  year = {2018},
  eprint = {1809.01852},
  archivePrefix = {arXiv},
  url = {https://arxiv.org/abs/1809.01852}
}

@article{yang2021micron,
  author = {Yang, Chaoqi and Xiao, Cao and Glass, Lucas and Sun, Jimeng},
  title = {{Change Matters: Medication Change Prediction with Recurrent Residual Networks}},
  journal = {arXiv preprint arXiv:2105.01876},
  year = {2021},
  eprint = {2105.01876},
  archivePrefix = {arXiv},
  url = {https://arxiv.org/abs/2105.01876}
}

@article{yang2021safedrug,
  author = {Yang, Chaoqi and Xiao, Cao and Ma, Fenglong and Glass, Lucas and Sun, Jimeng},
  title = {{SafeDrug: Dual Molecular Graph Encoders for Recommending Effective and Safe Drug Combinations}},
  journal = {arXiv preprint arXiv:2105.02711},
  year = {2021},
  eprint = {2105.02711},
  archivePrefix = {arXiv},
  url = {https://arxiv.org/abs/2105.02711}
}

@inproceedings{zhang2025sspnet,
  author    = {Zhang, Haodi and Wen, Jiawei and Li, Jiahong and Song, Yuanfeng and Zhang, Liang-Jie and Ma, Lin},
  title     = {{SSPNet}: Leveraging Robust Medication Recommendation with History and Knowledge},
  booktitle = {Proceedings of the Thirty-Fourth International Joint Conference on Artificial Intelligence},
  pages     = {9465--9473},
  year      = {2025},
  doi       = {10.24963/ijcai.2025/1052},
  url = {https://doi.org/10.24963/ijcai.2025/1052}
}

@article{rasmy2021medbert,
  author = {Rasmy, Laila and Xiang, Yang and Xie, Ziqian and Tao, Cui and Zhi, Degui},
  title = {{Med-BERT: pre-trained contextualized embeddings on large-scale structured electronic health records for disease prediction}},
  journal = {arXiv preprint arXiv:2005.12833},
  year = {2020},
  eprint = {2005.12833},
  archivePrefix = {arXiv},
  url = {https://arxiv.org/abs/2005.12833}
}

@article{li2020behrt,
  author = {Li, Yikuan and Rao, Shishir and Solares, Jose Roberto Ayala and Hassaine, Abdelaali and Canoy, Dexter and Zhu, Yajie and Rahimi, Kazem and Salimi-Khorshidi, Gholamreza},
  title = {{BEHRT: Transformer for Electronic Health Records}},
  journal = {arXiv preprint arXiv:1907.09538},
  year = {2019},
  eprint = {1907.09538},
  archivePrefix = {arXiv},
  url = {https://arxiv.org/abs/1907.09538}
}

@article{lee2019settransformer,
  author = {Lee, Juho and Lee, Yoonho and Kim, Jungtaek and Kosiorek, Adam R. and Choi, Seungjin and Teh, Yee Whye},
  title = {{Set Transformer: A Framework for Attention-based Permutation-Invariant Neural Networks}},
  journal = {arXiv preprint arXiv:1810.00825},
  year = {2018},
  eprint = {1810.00825},
  archivePrefix = {arXiv},
  url = {https://arxiv.org/abs/1810.00825}
}

@inproceedings{yang2023molerec,
  author = {Yang, Nianzu and Zeng, Kaipeng and Wu, Qitian and Yan, Junchi},
  title = {{MoleRec}: Combinatorial Drug Recommendation with Substructure-Aware Molecular Representation Learning},
  booktitle = {Proceedings of the ACM Web Conference 2023},
  pages = {4075--4085},
  year = {2023},
  doi = {10.1145/3543507.3583872},
  url = {https://doi.org/10.1145/3543507.3583872}
}

@article{cotter2019constraints,
  author = {Cotter, Andrew and Jiang, Heinrich and Wang, Serena and Narayan, Taman and Gupta, Maya and You, Seungil and Sridharan, Karthik},
  title = {{Optimization with Non-Differentiable Constraints with Applications to Fairness, Recall, Churn, and Other Goals}},
  journal = {arXiv preprint arXiv:1809.04198},
  year = {2018},
  eprint = {1809.04198},
  archivePrefix = {arXiv},
  url = {https://arxiv.org/abs/1809.04198}
}

@article{physionetmimic31,
  author = {Johnson, Alistair and Bulgarelli, Lucas and Pollard, Tom and Gow, Brian and Moody, Benjamin and Horng, Steven and Celi, Leo Anthony and Mark, Roger},
  title = {{MIMIC-IV}},
  journal = {{PhysioNet}},
  year = {2024},
  month = oct,
  note = {Version 3.1},
  doi = {10.13026/kpb9-mt58},
  url = {https://doi.org/10.13026/kpb9-mt58}
}

@article{physionetnwicu010,
  author = {Moukheiber, Dana and Temps, William and Molgi, Bhadrappa and Li, Yikuan and Lu, Alice and Nannapaneni, Prasanth and Chahin, Abdulrahman and Hao, Sicheng and {Torres Fabregas}, Felipe and Celi, Leo Anthony and Wong, Adrian and Lloyd, Maxwell and {Borrat Frigola}, Xavier and Lee, Hyung-Chul and Schneider, Daniel and Pollard, Tom and Luo, Yuan and Kho, Abel and Mark, Roger},
  title = {{Northwestern ICU (NWICU) database}},
  journal = {{PhysioNet}},
  year = {2024},
  month = nov,
  note = {Version 0.1.0},
  doi = {10.13026/s84w-1829},
  url = {https://doi.org/10.13026/s84w-1829}
}

@article{physionetsicdb108,
  author = {Rodemund, Niklas and Kokoefer, Andreas and Wernly, Bernhard and Cozowicz, Crispiana},
  title = {{Salzburg Intensive Care database (SICdb), a freely accessible intensive care database}},
  journal = {{PhysioNet}},
  year = {2024},
  month = sep,
  note = {Version 1.0.8},
  doi = {10.13026/8m72-6j83},
  url = {https://doi.org/10.13026/8m72-6j83}
}

@article{pollardphysionet2026,
  author = {Pollard, Tom and Moody, Benjamin E. and Lehman, Li-wei H. and Gow, Brian J. and Fernandes, Chrystinne and Xie, Chen and Johnson, Alistair and Mark, Roger G. and Heldt, Thomas},
  title = {{PhysioNet} as a global platform for biomedical research},
  journal = {Nature Health},
  volume = {1},
  number = {8},
  pages = {792--795},
  year = {2026},
  doi = {10.1038/s44360-026-00096-z},
  url = {https://doi.org/10.1038/s44360-026-00096-z}
}

@article{choi2015doctorai,
  author = {Choi, Edward and Bahadori, Mohammad Taha and Schuetz, Andy and Stewart, Walter F. and Sun, Jimeng},
  title = {{Doctor AI: Predicting Clinical Events via Recurrent Neural Networks}},
  journal = {arXiv preprint arXiv:1511.05942},
  year = {2015},
  eprint = {1511.05942},
  archivePrefix = {arXiv},
  url = {https://arxiv.org/abs/1511.05942}
}

@article{pham2016deepcare,
  author = {Pham, Trang and Tran, Truyen and Phung, Dinh and Venkatesh, Svetha},
  title = {{DeepCare: A Deep Dynamic Memory Model for Predictive Medicine}},
  journal = {arXiv preprint arXiv:1602.00357},
  year = {2016},
  eprint = {1602.00357},
  archivePrefix = {arXiv},
  url = {https://arxiv.org/abs/1602.00357}
}

@article{zaheer2017deepsets,
  author = {Zaheer, Manzil and Kottur, Satwik and Ravanbakhsh, Siamak and Poczos, Barnabas and Salakhutdinov, Ruslan and Smola, Alexander},
  title = {{Deep Sets}},
  journal = {arXiv preprint arXiv:1703.06114},
  year = {2017},
  eprint = {1703.06114},
  archivePrefix = {arXiv},
  url = {https://arxiv.org/abs/1703.06114}
}

@article{loshchilov2017adamw,
  author = {Loshchilov, Ilya and Hutter, Frank},
  title = {{Decoupled Weight Decay Regularization}},
  journal = {arXiv preprint arXiv:1711.05101},
  year = {2017},
  eprint = {1711.05101},
  archivePrefix = {arXiv},
  url = {https://arxiv.org/abs/1711.05101}
}

@article{tatonetti2012twosides,
  author = {Tatonetti, Nicholas P. and Ye, Patrick P. and Daneshjou, Roxana and Altman, Russ B.},
  title = {Data-Driven Prediction of Drug Effects and Interactions},
  journal = {Science Translational Medicine},
  volume = {4},
  number = {125},
  pages = {125ra31},
  year = {2012},
  doi = {10.1126/scitranslmed.3003377},
  url = {https://doi.org/10.1126/scitranslmed.3003377}
}

@inproceedings{yang2023pyhealth,
  author={Yang, Chaoqi and Wu, Zhenbang and Jiang, Patrick and Lin, Zhen and Gao, Junyi and Danek, Benjamin P. and Sun, Jimeng},
  title={{PyHealth}: A Deep Learning Toolkit for Healthcare Applications},
  booktitle={Proceedings of the 29th ACM SIGKDD Conference on Knowledge Discovery and Data Mining},
  pages={5788--5789},
  year={2023},
  doi={10.1145/3580305.3599178},
  url = {https://doi.org/10.1145/3580305.3599178}
}


==> anc/tables/ablation_after_feedback.csv <==
dataset,method,stage,seed,patients,prauc,f1,jaccard,ddi,mean_predicted_drugs,mean_actual_drugs,interacting_pairs_per_patient,possible_pairs_per_patient
SICdb,w/o clinical associations,DDI-feedback optimization,0,780,0.7444122666041945,0.6443107593299946,0.4971902649143439,0.1265677605534796,12.006410256410257,9.728205128205127,8.771794871794873,69.3051282051282
SICdb,w/o longitudinal history,DDI-feedback optimization,0,780,0.7202652903102338,0.608220608536882,0.45990090045848403,0.11310039058376438,11.324358974358974,9.728205128205127,6.8679487179487175,60.72435897435897
SICdb,w/o training-case memory,DDI-feedback optimization,0,780,0.7522229058621798,0.6451640328091602,0.4988517984687427,0.12151133134154339,12.082051282051282,9.728205128205127,8.551282051282051,70.37435897435897
SICdb,w/o medication-set block,DDI-feedback optimization,0,780,0.750632572285946,0.6454786211486051,0.4984355846917793,0.11680027289783387,12.435897435897436,9.728205128205127,8.77948717948718,75.16666666666667
SICdb,w/o clinical associations,DDI-feedback optimization,1,780,0.7441370411093428,0.6428032488108251,0.49496445118895077,0.12076368264743317,12.512820512820513,9.728205128205127,9.123076923076923,75.5448717948718
SICdb,w/o longitudinal history,DDI-feedback optimization,1,780,0.7193130573372409,0.6091400600857063,0.4614253078691985,0.1208347604834369,10.546153846153846,9.728205128205127,6.332051282051282,52.4025641025641
SICdb,w/o training-case memory,DDI-feedback optimization,1,780,0.7483855101578791,0.6438891185492981,0.4970068603109234,0.12301279390800657,12.084615384615384,9.728205128205127,8.73974358974359,71.0474358974359
SICdb,w/o medication-set block,DDI-feedback optimization,1,780,0.7490517459601211,0.6424088468040972,0.4949569216217512,0.11702251006244513,12.623076923076923,9.728205128205127,9.057692307692308,77.40128205128205
SICdb,w/o clinical associations,DDI-feedback optimization,2,780,0.7444760862129673,0.6439857928519596,0.49643671524060623,0.12635587999178538,11.966666666666667,9.728205128205127,8.676923076923076,68.67051282051283
SICdb,w/o longitudinal history,DDI-feedback optimization,2,780,0.7196454668583661,0.611220964713529,0.46374936409157935,0.12097147450732017,10.580769230769231,9.728205128205127,6.366666666666666,52.62948717948718
SICdb,w/o training-case memory,DDI-feedback optimization,2,780,0.7515673601141117,0.6421248196621335,0.4956920251453603,0.11993482945288275,12.298717948717949,9.728205128205127,8.776923076923078,73.18076923076923
SICdb,w/o medication-set block,DDI-feedback optimization,2,780,0.7475192513584281,0.6412253421830955,0.4938723376200169,0.11299716823271978,12.823076923076924,9.728205128205127,9.003846153846155,79.68205128205128
SICdb,EviDrug,DDI-feedback optimization,0,780,0.7496879489991739,0.6414493635955494,0.4942658207865128,0.11245265543077355,12.648717948717948,9.728205128205127,8.716666666666667,77.51410256410256
SICdb,EviDrug,DDI-feedback optimization,1,780,0.7516519416362526,0.6407950302869954,0.4928040115086539,0.11944594665317586,12.312820512820513,9.728205128205127,8.778205128205128,73.49102564102564
SICdb,EviDrug,DDI-feedback optimization,2,780,0.7502433107659954,0.645112984924575,0.4979068549191728,0.122525851959774,12.211538461538462,9.728205128205127,8.841025641025642,72.15641025641025
NWICU,w/o clinical associations,DDI-feedback optimization,0,2499,0.6733406198326474,0.590096212892864,0.43901501664249426,0.10229222092157071,13.207683073229292,11.739495798319327,9.61624649859944,94.00760304121648
NWICU,w/o longitudinal history,DDI-feedback optimization,0,2499,0.5944391086698171,0.5075533842954969,0.3559909379430198,0.11957200676420254,12.106042416966787,11.739495798319327,9.422168867547018,78.79911964785914
NWICU,w/o training-case memory,DDI-feedback optimization,0,2499,0.6896160105190821,0.5985601768604749,0.44726394009784237,0.105565244018567,14.076030412164865,11.739495798319327,11.312124849939975,107.15766306522609
NWICU,w/o medication-set block,DDI-feedback optimization,0,2499,0.6914793487299212,0.6005877622795466,0.44946972925135786,0.10161067443277218,14.060024009603842,11.739495798319327,10.945978391356542,107.72468987595038
NWICU,w/o clinical associations,DDI-feedback optimization,1,2499,0.6758413669301752,0.58694514575589,0.4357269852326806,0.09476683697000683,14.416166466586635,11.739495798319327,10.606642657062824,111.92356942777111
NWICU,w/o longitudinal history,DDI-feedback optimization,1,2499,0.5938751733531034,0.5083688214558449,0.3563214852266541,0.11235544050198373,12.608643457382954,11.739495798319327,9.58703481392557,85.32773109243698
NWICU,w/o training-case memory,DDI-feedback optimization,1,2499,0.6874012219260274,0.5940804916016147,0.4428013271283323,0.08928589672423129,14.614245698279312,11.739495798319327,10.49139655862345,117.50340136054422
NWICU,w/o medication-set block,DDI-feedback optimization,1,2499,0.6900233023668965,0.600686666461025,0.44926114535435996,0.10004314429739328,14.183673469387756,11.739495798319327,10.856342537014806,108.51660664265707
NWICU,w/o clinical associations,DDI-feedback optimization,2,2499,0.6777253627704647,0.5858753272060043,0.4345801169463346,0.08884123871301425,14.2953181272509,11.739495798319327,9.89795918367347,111.41176470588235
NWICU,w/o longitudinal history,DDI-feedback optimization,2,2499,0.5932941735371553,0.5077548770901004,0.3562587985381342,0.12008478447955291,11.83953581432573,11.739495798319327,9.04561824729892,75.32693077230893
NWICU,w/o training-case memory,DDI-feedback optimization,2,2499,0.6876089259664084,0.5966182091700185,0.44520741915840495,0.09411513843863054,14.138055222088836,11.739495798319327,10.420568227290916,110.72148859543817
NWICU,w/o medication-set block,DDI-feedback optimization,2,2499,0.6903539455018639,0.6013834599358027,0.45050947670021974,0.10384536294468436,13.704281712685074,11.739495798319327,10.710284113645459,103.13685474189676
NWICU,EviDrug,DDI-feedback optimization,0,2499,0.6913431068313614,0.6035604337581973,0.4524438594877866,0.10772617725254939,13.615846338535414,11.739495798319327,10.749899959983994,99.78911564625851
NWICU,EviDrug,DDI-feedback optimization,1,2499,0.6901345285665612,0.6007059881753384,0.4497051839427911,0.10156009482174742,13.868347338935575,11.739495798319327,10.56062424969988,103.98399359743898
NWICU,EviDrug,DDI-feedback optimization,2,2499,0.6912426905060642,0.6034173057480302,0.45248251840080095,0.1034965975717761,14.018807523009203,11.739495798319327,11.0828331332533,107.08403361344538
MIMIC-IV,w/o clinical associations,DDI-feedback optimization,0,17334,0.7522960123236941,0.6282589641183893,0.48121676021849846,0.05190342900814868,25.737913926387446,21.950559593861776,26.163897542402214,504.088035075574
MIMIC-IV,w/o longitudinal history,DDI-feedback optimization,0,17334,0.7313172830069496,0.6050817329552597,0.45510042532828315,0.04895363739260506,23.8423329871928,21.950559593861776,21.88219683858313,446.9983846775124
MIMIC-IV,w/o training-case memory,DDI-feedback optimization,0,17334,0.7664251822079772,0.6371315543342778,0.4899146067574628,0.0502979247127721,25.449348101996076,21.950559593861776,24.698857736240914,491.05122879889234
MIMIC-IV,w/o medication-set block,DDI-feedback optimization,0,17334,0.7741559837689689,0.6424673004873672,0.49589450667138885,0.05186385034751415,25.870543440636897,21.950559593861776,26.224183685242874,505.6351101880697
MIMIC-IV,w/o clinical associations,DDI-feedback optimization,1,17334,0.7541404446191183,0.6271213587191805,0.47968416001598363,0.05113743074083017,26.504788277373947,21.950559593861776,27.04915195569401,528.9501557632399
MIMIC-IV,w/o longitudinal history,DDI-feedback optimization,1,17334,0.7297848524775159,0.5992876712786962,0.44873761679344853,0.046725594443796606,26.416233991000347,21.950559593861776,24.711318795430945,528.8604476750894
MIMIC-IV,w/o training-case memory,DDI-feedback optimization,1,17334,0.7634026984375164,0.6353706102155605,0.4881758364078715,0.05270724929047846,25.50865351332641,21.950559593861776,26.595015576323988,504.57984308295835
MIMIC-IV,w/o medication-set block,DDI-feedback optimization,1,17334,0.7750870440047337,0.6442130579869494,0.49738200270052646,0.05199136623644682,25.65962847582785,21.950559593861776,25.738317757009344,495.0498442367601
MIMIC-IV,w/o clinical associations,DDI-feedback optimization,2,17334,0.755789644129166,0.631056396945444,0.4836489749069506,0.053559994356695485,25.633725625937466,21.950559593861776,26.390965732087228,492.7365293642552
MIMIC-IV,w/o longitudinal history,DDI-feedback optimization,2,17334,0.7306057842548144,0.6046449252387097,0.45531932825689414,0.04943963451739416,24.383523710626516,21.950559593861776,23.641340717664704,478.185992846429
MIMIC-IV,w/o training-case memory,DDI-feedback optimization,2,17334,0.7671250048701694,0.638344652187351,0.4911375517755484,0.05174515965752243,25.272931810314986,21.950559593861776,25.31844929041191,489.2911618783893
MIMIC-IV,w/o medication-set block,DDI-feedback optimization,2,17334,0.7747705827979013,0.6454334479695336,0.4987586945521081,0.052534270646776536,24.85854390215761,21.950559593861776,24.43931002653744,465.20699203876774
MIMIC-IV,EviDrug,DDI-feedback optimization,0,17334,0.7766950911386867,0.6427936026601154,0.4960631773633111,0.05110365322009503,26.58999653859467,21.950559593861776,26.800219222337603,524.4286373601016
MIMIC-IV,EviDrug,DDI-feedback optimization,1,17334,0.7761039872136191,0.64550143045597,0.49929067653337333,0.05178375409108406,25.740452290296528,21.950559593861776,25.95217491634937,501.1644167532018
MIMIC-IV,EviDrug,DDI-feedback optimization,2,17334,0.7760076150496626,0.647236259572446,0.5011419320356291,0.05375983414925331,25.127610476520132,21.950559593861776,25.59357332410292,476.07240106149766


==> anc/tables/ablation_before_feedback.csv <==
dataset,method,stage,seed,patients,prauc,f1,jaccard,ddi,mean_predicted_drugs,mean_actual_drugs,interacting_pairs_per_patient,possible_pairs_per_patient
SICdb,w/o clinical associations,Evidence refinement,0,780,0.7449420939984063,0.645580961972358,0.4985903582934061,0.13155431605891005,11.819230769230769,9.728205128205127,8.82948717948718,67.11666666666666
SICdb,w/o longitudinal history,Evidence refinement,0,780,0.7189306978419626,0.6099012234837847,0.4612503737733282,0.13842567688721535,10.28076923076923,9.728205128205127,6.9282051282051285,50.05
SICdb,w/o training-case memory,Evidence refinement,0,780,0.7513097079678284,0.6474370535085202,0.5014144566647855,0.13493172983013846,11.834615384615384,9.728205128205127,9.033333333333333,66.9474358974359
SICdb,w/o medication-set block,Evidence refinement,0,780,0.7496733911910936,0.6475363009886044,0.5005406107526384,0.12589000847197937,12.169230769230769,9.728205128205127,8.953846153846154,71.12435897435897
SICdb,w/o clinical associations,Evidence refinement,1,780,0.744382439068017,0.6464972177966098,0.49988762114675633,0.13211378107197067,11.685897435897436,9.728205128205127,8.592307692307692,65.03717948717949
SICdb,w/o longitudinal history,Evidence refinement,1,780,0.7194093350234538,0.610897293150021,0.4631671596219923,0.14416213834630637,9.638461538461538,9.728205128205127,6.292307692307692,43.6474358974359
SICdb,w/o training-case memory,Evidence refinement,1,780,0.7474964720418198,0.6435928979827873,0.49732282489737684,0.13260309531769288,11.59871794871795,9.728205128205127,8.644871794871795,65.19358974358974
SICdb,w/o medication-set block,Evidence refinement,1,780,0.7520829438633361,0.6510695234286318,0.5044079553924199,0.1260571663275022,11.928205128205128,9.728205128205127,8.656410256410256,68.67051282051283
SICdb,w/o clinical associations,Evidence refinement,2,780,0.7438112232839985,0.6447009293650484,0.4974441469302241,0.12928750046653978,11.962820512820512,9.728205128205127,8.882051282051282,68.7
SICdb,w/o longitudinal history,Evidence refinement,2,780,0.7193937409566805,0.6110364866342807,0.46352682237629605,0.14155906264945003,9.861538461538462,9.728205128205127,6.4512820512820515,45.573076923076925
SICdb,w/o training-case memory,Evidence refinement,2,780,0.7523502781072148,0.6486050672762138,0.5028959130319702,0.13801510851752669,11.560256410256411,9.728205128205127,8.853846153846154,64.15128205128205
SICdb,w/o medication-set block,Evidence refinement,2,780,0.7479527444275422,0.6469115848497041,0.500027838723469,0.12316230840162151,12.376923076923077,9.728205128205127,9.075641025641026,73.68846153846154
SICdb,EviDrug,Evidence refinement,0,780,0.7505732861368266,0.6458539024134026,0.4986053098287441,0.1253532250987275,12.317948717948719,9.728205128205127,9.156410256410256,73.0448717948718
SICdb,EviDrug,Evidence refinement,1,780,0.751468120158181,0.6480085634800976,0.5013516079430906,0.12798422453238376,11.774358974358975,9.728205128205127,8.570512820512821,66.96538461538462
SICdb,EviDrug,Evidence refinement,2,780,0.7502019149555796,0.649488153019082,0.5027677219171311,0.13343024446173377,11.396153846153846,9.728205128205127,8.355128205128205,62.61794871794872
NWICU,w/o clinical associations,Evidence refinement,0,2499,0.6735205926021611,0.59214793407765,0.4406846631037986,0.11756803278000286,13.468987595038016,11.739495798319327,11.20608243297319,95.31572629051621
NWICU,w/o longitudinal history,Evidence refinement,0,2499,0.594945138271678,0.5107766896065113,0.3589047659534705,0.13325653920714747,12.709483793517407,11.739495798319327,11.387755102040817,85.45738295318127
NWICU,w/o training-case memory,Evidence refinement,0,2499,0.6897491325835404,0.6004812273389503,0.4491804980199813,0.11503428955889818,13.77671068427371,11.739495798319327,11.699479791916767,101.70428171268507
NWICU,w/o medication-set block,Evidence refinement,0,2499,0.6907462382306037,0.6030721429332417,0.45193376209352243,0.11290826203709486,13.841936774709884,11.739495798319327,11.575830332132853,102.52420968387355
NWICU,w/o clinical associations,Evidence refinement,1,2499,0.676106791553876,0.5922223754391692,0.4412389746000506,0.11685781670321108,13.480592236894758,11.739495798319327,11.28171268507403,96.5422168867547
NWICU,w/o longitudinal history,Evidence refinement,1,2499,0.594796905610614,0.511161017405459,0.35895333051726735,0.13958229213246706,13.071628651460584,11.739495798319327,12.740696278511404,91.27731092436974
NWICU,w/o training-case memory,Evidence refinement,1,2499,0.6888974581700642,0.6004670281099906,0.44888797752864595,0.11409168720254331,14.131652661064425,11.739495798319327,12.134853941576631,106.36054421768708
NWICU,w/o medication-set block,Evidence refinement,1,2499,0.6914476585493118,0.6044720840206845,0.45345612366397536,0.11562186429362405,13.670668267306922,11.739495798319327,11.5734293717487,100.09723889555822
NWICU,w/o clinical associations,Evidence refinement,2,2499,0.6771646099759971,0.5928019594832383,0.4419959777728026,0.11967154710242905,13.198879551820728,11.739495798319327,11.156462585034014,93.22569027611044
NWICU,w/o longitudinal history,Evidence refinement,2,2499,0.5941080314481308,0.5076379603777316,0.3561946888433366,0.13153020837270582,11.841936774709884,11.739495798319327,9.74749899959984,74.10844337735094
NWICU,w/o training-case memory,Evidence refinement,2,2499,0.6878822887630925,0.6010726602450039,0.4500133059891453,0.11728066713567495,13.153661464585834,11.739495798319327,10.940376150460184,93.28371348539416
NWICU,w/o medication-set block,Evidence refinement,2,2499,0.6895911649067108,0.6035435940232292,0.4531080667155021,0.11767770491662109,13.090836334533813,11.739495798319327,10.936774709883954,92.93837535014005
NWICU,EviDrug,Evidence refinement,0,2499,0.6904052496368629,0.6042234797260213,0.4529964636760677,0.1144379016684079,13.712284913965586,11.739495798319327,11.571828731492596,101.1188475390156
NWICU,EviDrug,Evidence refinement,1,2499,0.6904365092727004,0.6052663128876313,0.4546479596200852,0.11634833837975078,13.430172068827531,11.739495798319327,11.332533013205282,97.40176070428171
NWICU,EviDrug,Evidence refinement,2,2499,0.69068018010061,0.606360561649939,0.45579156888695926,0.12018192103985426,12.870748299319727,11.739495798319327,10.796318527410964,89.83313325330133
MIMIC-IV,w/o clinical associations,Evidence refinement,0,17334,0.7537705303581675,0.632522173469014,0.4843279316662065,0.058881013092815584,24.593688704280606,21.950559593861776,26.59507326641283,451.67485865928234
MIMIC-IV,w/o longitudinal history,Evidence refinement,0,17334,0.732306050128517,0.6039774034413119,0.4530419602105429,0.06125850098357647,25.97092419522326,21.950559593861776,31.271835698626976,510.48973116418597
MIMIC-IV,w/o training-case memory,Evidence refinement,0,17334,0.76672226145632,0.6380629910059019,0.48975449199057963,0.059085701129403874,25.512287988923504,21.950559593861776,28.899561555324794,489.112611053421
MIMIC-IV,w/o medication-set block,Evidence refinement,0,17334,0.7746331230331068,0.6448832832580726,0.4983538143437791,0.05789308258278309,25.234106380523826,21.950559593861776,27.861428406599746,481.2566055151725
MIMIC-IV,w/o clinical associations,Evidence refinement,1,17334,0.7537105872548135,0.6323739617903781,0.48483454700914963,0.057905409183952754,24.750028845044422,21.950559593861776,27.119995384792894,468.34994807892
MIMIC-IV,w/o longitudinal history,Evidence refinement,1,17334,0.73186717825275,0.6039418139059808,0.4535855922662339,0.06016872894527771,25.864139840775355,21.950559593861776,30.0421137648552,499.2977962386062
MIMIC-IV,w/o training-case memory,Evidence refinement,1,17334,0.7637582960283688,0.638942232589504,0.49123659582691354,0.059235945291874946,23.568362755278642,21.950559593861776,25.41888773508711,429.11255336333215
MIMIC-IV,w/o medication-set block,Evidence refinement,1,17334,0.7753520354023214,0.6460253016189922,0.49917744611037723,0.0578289257568169,25.103899850005767,21.950559593861776,27.796527056651666,480.6682242990654
MIMIC-IV,w/o clinical associations,Evidence refinement,2,17334,0.7559386588878257,0.6348150414768442,0.4872869846503535,0.05912734138273409,24.214087919695395,21.950559593861776,26.522095304026767,448.55890158070844
MIMIC-IV,w/o longitudinal history,Evidence refinement,2,17334,0.7324379098469447,0.6084180974172793,0.45798200278522233,0.06086320321048598,23.729664243682937,21.950559593861776,26.668858890042692,438.17705088265836
MIMIC-IV,w/o training-case memory,Evidence refinement,2,17334,0.7664244696314482,0.6420565874770341,0.49409411489321287,0.05900260352818932,23.858486212068765,21.950559593861776,25.656513211030344,434.8369678089304
MIMIC-IV,w/o medication-set block,Evidence refinement,2,17334,0.7755907625605302,0.6478357446825117,0.5009148713236923,0.05898015394833859,24.28729664243683,21.950559593861776,26.336333217953154,446.52872966424366
MIMIC-IV,EviDrug,Evidence refinement,0,17334,0.777726297168132,0.6465709530165086,0.49968827651036407,0.059483930858023844,25.827102803738317,21.950559593861776,29.42563747548171,494.6821276104765
MIMIC-IV,EviDrug,Evidence refinement,1,17334,0.7767994969442292,0.646859885661836,0.49990025659452414,0.05875659823197786,25.498788508134304,21.950559593861776,28.095592477212413,478.1691473404869
MIMIC-IV,EviDrug,Evidence refinement,2,17334,0.7776193897429398,0.6510328642344001,0.5048032764695799,0.0601988298393748,23.77045113649475,21.950559593861776,26.153397946232836,434.4502711434176


==> anc/tables/all_test_results.csv <==
dataset,method,stage,seed,patients,prauc,f1,jaccard,ddi,mean_predicted_drugs,mean_actual_drugs,interacting_pairs_per_patient,possible_pairs_per_patient,training_epochs,auxiliary_epochs
SICdb,Prediction-only training,Prediction-only training,0,780,0.7510071522860912,0.6446180611065541,0.497531950740436,0.12517123287671234,12.442307692307692,9.728205128205127,9.371794871794872,74.87179487179488,,
SICdb,Fixed weight 0.05,Fixed-weight DDI optimization,0,780,0.75029275876521,0.6411360727373902,0.49391034527243843,0.118713691519714,12.416666666666666,9.728205128205127,8.855128205128205,74.5923076923077,,
SICdb,Fixed weight 0.1,Fixed-weight DDI optimization,0,780,0.7502626125623558,0.6407314319919679,0.4932061552700214,0.1151824887903187,12.824358974358974,9.728205128205127,9.188461538461539,79.77307692307693,,
SICdb,Fixed weight 1,Fixed-weight DDI optimization,0,780,0.7505732861368266,0.6458539024134026,0.4986053098287441,0.1253532250987275,12.317948717948719,9.728205128205127,9.156410256410256,73.0448717948718,,
SICdb,w/o clinical associations,Evidence refinement,0,780,0.7449420939984063,0.645580961972358,0.4985903582934061,0.13155431605891005,11.819230769230769,9.728205128205127,8.82948717948718,67.11666666666666,,
SICdb,w/o clinical associations,DDI-feedback optimization,0,780,0.7444122666041945,0.6443107593299946,0.4971902649143439,0.1265677605534796,12.006410256410257,9.728205128205127,8.771794871794873,69.3051282051282,,
SICdb,w/o longitudinal history,Evidence refinement,0,780,0.7189306978419626,0.6099012234837847,0.4612503737733282,0.13842567688721535,10.28076923076923,9.728205128205127,6.9282051282051285,50.05,,
SICdb,w/o longitudinal history,DDI-feedback optimization,0,780,0.7202652903102338,0.608220608536882,0.45990090045848403,0.11310039058376438,11.324358974358974,9.728205128205127,6.8679487179487175,60.72435897435897,,
SICdb,w/o training-case memory,Evidence refinement,0,780,0.7513097079678284,0.6474370535085202,0.5014144566647855,0.13493172983013846,11.834615384615384,9.728205128205127,9.033333333333333,66.9474358974359,,
SICdb,w/o training-case memory,DDI-feedback optimization,0,780,0.7522229058621798,0.6451640328091602,0.4988517984687427,0.12151133134154339,12.082051282051282,9.728205128205127,8.551282051282051,70.37435897435897,,
SICdb,w/o medication-set block,Evidence refinement,0,780,0.7496733911910936,0.6475363009886044,0.5005406107526384,0.12589000847197937,12.169230769230769,9.728205128205127,8.953846153846154,71.12435897435897,,
SICdb,w/o medication-set block,DDI-feedback optimization,0,780,0.750632572285946,0.6454786211486051,0.4984355846917793,0.11680027289783387,12.435897435897436,9.728205128205127,8.77948717948718,75.16666666666667,,
SICdb,Prediction-only training,Prediction-only training,1,780,0.7514547464063461,0.6435783846399599,0.49588772455114605,0.12506573181419808,12.315384615384616,9.728205128205127,9.147435897435898,73.14102564102564,,
SICdb,Fixed weight 0.05,Fixed-weight DDI optimization,1,780,0.7508577394176608,0.6412852673250186,0.4935002694714932,0.1190754183799516,12.505128205128205,9.728205128205127,9.021794871794873,75.76538461538462,,
SICdb,Fixed weight 0.1,Fixed-weight DDI optimization,1,780,0.7505991956934283,0.6416463441357759,0.4940538165936126,0.11846071998581309,12.157692307692308,9.728205128205127,8.564102564102564,72.2948717948718,,
SICdb,Fixed weight 1,Fixed-weight DDI optimization,1,780,0.751468120158181,0.6480085634800976,0.5013516079430906,0.12798422453238376,11.774358974358975,9.728205128205127,8.570512820512821,66.96538461538462,,
SICdb,w/o clinical associations,Evidence refinement,1,780,0.744382439068017,0.6464972177966098,0.49988762114675633,0.13211378107197067,11.685897435897436,9.728205128205127,8.592307692307692,65.03717948717949,,
SICdb,w/o clinical associations,DDI-feedback optimization,1,780,0.7441370411093428,0.6428032488108251,0.49496445118895077,0.12076368264743317,12.512820512820513,9.728205128205127,9.123076923076923,75.5448717948718,,
SICdb,w/o longitudinal history,Evidence refinement,1,780,0.7194093350234538,0.610897293150021,0.4631671596219923,0.14416213834630637,9.638461538461538,9.728205128205127,6.292307692307692,43.6474358974359,,
SICdb,w/o longitudinal history,DDI-feedback optimization,1,780,0.7193130573372409,0.6091400600857063,0.4614253078691985,0.1208347604834369,10.546153846153846,9.728205128205127,6.332051282051282,52.4025641025641,,
SICdb,w/o training-case memory,Evidence refinement,1,780,0.7474964720418198,0.6435928979827873,0.49732282489737684,0.13260309531769288,11.59871794871795,9.728205128205127,8.644871794871795,65.19358974358974,,
SICdb,w/o training-case memory,DDI-feedback optimization,1,780,0.7483855101578791,0.6438891185492981,0.4970068603109234,0.12301279390800657,12.084615384615384,9.728205128205127,8.73974358974359,71.0474358974359,,
SICdb,w/o medication-set block,Evidence refinement,1,780,0.7520829438633361,0.6510695234286318,0.5044079553924199,0.1260571663275022,11.928205128205128,9.728205128205127,8.656410256410256,68.67051282051283,,
SICdb,w/o medication-set block,DDI-feedback optimization,1,780,0.7490517459601211,0.6424088468040972,0.4949569216217512,0.11702251006244513,12.623076923076923,9.728205128205127,9.057692307692308,77.40128205128205,,
SICdb,Prediction-only training,Prediction-only training,2,780,0.7513598830355133,0.6472057048983872,0.500118628547425,0.12776039500099473,12.103846153846154,9.728205128205127,9.056410256410256,70.88589743589743,,
SICdb,Fixed weight 0.05,Fixed-weight DDI optimization,2,780,0.7520661049831621,0.6455200022105086,0.4984375135787946,0.12285540313048461,12.173076923076923,9.728205128205127,8.794871794871796,71.58717948717948,,
SICdb,Fixed weight 0.1,Fixed-weight DDI optimization,2,780,0.7508045840952127,0.6457396365775716,0.4988062111537564,0.11992227260109188,11.946153846153846,9.728205128205127,8.307692307692308,69.27564102564102,,
SICdb,Fixed weight 1,Fixed-weight DDI optimization,2,780,0.7502019149555796,0.649488153019082,0.5027677219171311,0.13343024446173377,11.396153846153846,9.728205128205127,8.355128205128205,62.61794871794872,,
SICdb,w/o clinical associations,Evidence refinement,2,780,0.7438112232839985,0.6447009293650484,0.4974441469302241,0.12928750046653978,11.962820512820512,9.728205128205127,8.882051282051282,68.7,,
SICdb,w/o clinical associations,DDI-feedback optimization,2,780,0.7444760862129673,0.6439857928519596,0.49643671524060623,0.12635587999178538,11.966666666666667,9.728205128205127,8.676923076923076,68.67051282051283,,
SICdb,w/o longitudinal history,Evidence refinement,2,780,0.7193937409566805,0.6110364866342807,0.46352682237629605,0.14155906264945003,9.861538461538462,9.728205128205127,6.4512820512820515,45.573076923076925,,
SICdb,w/o longitudinal history,DDI-feedback optimization,2,780,0.7196454668583661,0.611220964713529,0.46374936409157935,0.12097147450732017,10.580769230769231,9.728205128205127,6.366666666666666,52.62948717948718,,
SICdb,w/o training-case memory,Evidence refinement,2,780,0.7523502781072148,0.6486050672762138,0.5028959130319702,0.13801510851752669,11.560256410256411,9.728205128205127,8.853846153846154,64.15128205128205,,
SICdb,w/o training-case memory,DDI-feedback optimization,2,780,0.7515673601141117,0.6421248196621335,0.4956920251453603,0.11993482945288275,12.298717948717949,9.728205128205127,8.776923076923078,73.18076923076923,,
SICdb,w/o medication-set block,Evidence refinement,2,780,0.7479527444275422,0.6469115848497041,0.500027838723469,0.12316230840162151,12.376923076923077,9.728205128205127,9.075641025641026,73.68846153846154,,
SICdb,w/o medication-set block,DDI-feedback optimization,2,780,0.7475192513584281,0.6412253421830955,0.4938723376200169,0.11299716823271978,12.823076923076924,9.728205128205127,9.003846153846155,79.68205128205128,,
SICdb,EviDrug,Backbone learning,0,780,0.7434102229615446,0.6437526623741971,0.4965747568356108,0.12818528550107788,12.071794871794872,9.728205128205127,8.919230769230769,69.58076923076923,,
SICdb,EviDrug,Backbone learning,1,780,0.7438874095664355,0.6458721617279496,0.4991014840628659,0.13037719550820617,11.846153846153847,9.728205128205127,8.707692307692307,66.78846153846153,,
SICdb,EviDrug,Backbone learning,2,780,0.7432594604886646,0.6452913083002896,0.4984476088353797,0.12993903815759766,11.908974358974358,9.728205128205127,8.853846153846154,68.13846153846154,,
SICdb,EviDrug,Evidence refinement,0,780,0.7505732861368266,0.6458539024134026,0.4986053098287441,0.1253532250987275,12.317948717948719,9.728205128205127,9.156410256410256,73.0448717948718,,
SICdb,EviDrug,DDI-feedback optimization,0,780,0.7496879489991739,0.6414493635955494,0.4942658207865128,0.11245265543077355,12.648717948717948,9.728205128205127,8.716666666666667,77.51410256410256,,
SICdb,EviDrug,Evidence refinement,1,780,0.751468120158181,0.6480085634800976,0.5013516079430906,0.12798422453238376,11.774358974358975,9.728205128205127,8.570512820512821,66.96538461538462,,
SICdb,EviDrug,DDI-feedback optimization,1,780,0.7516519416362526,0.6407950302869954,0.4928040115086539,0.11944594665317586,12.312820512820513,9.728205128205127,8.778205128205128,73.49102564102564,,
SICdb,EviDrug,Evidence refinement,2,780,0.7502019149555796,0.649488153019082,0.5027677219171311,0.13343024446173377,11.396153846153846,9.728205128205127,8.355128205128205,62.61794871794872,,
SICdb,EviDrug,DDI-feedback optimization,2,780,0.7502433107659954,0.645112984924575,0.4979068549191728,0.122525851959774,12.211538461538462,9.728205128205127,8.841025641025642,72.15641025641025,,
SICdb,Extended backbone,Extended backbone training,0,780,0.745166640646836,0.6442334433086851,0.49719612638522426,0.1305713799042338,11.885897435897435,9.728205128205127,8.844871794871795,67.73974358974358,,
SICdb,Extended backbone,Extended backbone training,1,780,0.7441339415914067,0.6420056512675567,0.49461725891626385,0.12762531883717143,12.13974358974359,9.728205128205127,9.044871794871796,70.87051282051281,,
SICdb,Extended backbone,Extended backbone training,2,780,0.7462440716295508,0.6457085952842377,0.49868638339493204,0.13068704583435042,11.914102564102564,9.728205128205127,8.923076923076923,68.27820512820513,,
SICdb,RETAIN,Baseline,0,780,0.7064469537362599,0.6017512874569413,0.45217428651098546,0.142726554007313,10.561538461538461,9.728205128205127,,,20,0
SICdb,Deepr,Baseline,0,780,0.7052515139625939,0.5996943969443043,0.44980120118742667,0.1347731795112572,11.124358974358975,9.728205128205127,,,20,0
SICdb,Transformer,Baseline,0,780,0.7033069384100215,0.5972010958450766,0.44645740663952177,0.131242175545973,10.828205128205129,9.728205128205127,,,20,0
SICdb,GAMENet,Baseline,0,780,0.7080527594611417,0.5919479174371628,0.4406816616209315,0.13561661970232805,11.96923076923077,9.728205128205127,,,40,0
SICdb,MeLU,Baseline,0,780,0.7083824652473921,0.587399488118575,0.43852260065495874,0.14333829403932014,9.914102564102564,9.728205128205127,,,30,0
SICdb,MICRON,Baseline,0,780,0.7085526798015891,0.6055103220794558,0.4567137134639581,0.1397722337499397,10.707692307692307,9.728205128205127,,,20,0
SICdb,SafeDrug,Baseline,0,780,0.6677440380173686,0.54797950369439,0.3954970260415242,0.058333333333333334,16.0,9.728205128205127,,,50,0
SICdb,COGNet,Baseline,0,780,0.6950459946263774,0.615387057541212,0.4692718485422973,0.1558183224665709,9.597435897435897,9.728205128205127,,,200,0
SICdb,MoleRec,Baseline,0,780,0.6576041119185252,0.5563333613293967,0.40519083239840936,0.05515719801434087,13.973076923076922,9.728205128205127,,,50,0
SICdb,ARCI,Baseline,0,780,0.6920444963711149,0.6057938728443012,0.45533303826729266,0.10287081339712918,14.067948717948719,9.728205128205127,,,20,0
SICdb,SSPNet,Baseline,0,780,0.7334457193405903,0.6255697667389155,0.47743381288461073,0.10011424448319403,13.233333333333333,9.728205128205127,,,200,0
SICdb,MetaDrug,Baseline,0,780,0.7197836713660103,0.6085507984332715,0.46024111356600456,0.13278536698309795,10.63076923076923,9.728205128205127,,,20,10
NWICU,Prediction-only training,Prediction-only training,0,2499,0.6914185232456682,0.6033743631436916,0.451772904584785,0.11179473361177228,14.090436174469788,11.739495798319327,11.95358143257303,106.92436974789916,,
NWICU,Fixed weight 0.05,Fixed-weight DDI optimization,0,2499,0.690838577870138,0.6032648697751593,0.4520864677336097,0.10317602059799676,13.983993597438976,11.739495798319327,11.096438575430172,107.54861944777912,,
NWICU,Fixed weight 0.1,Fixed-weight DDI optimization,0,2499,0.689969701885568,0.60189689296575,0.4508096526986073,0.10132938451946201,14.04641856742697,11.739495798319327,10.925570228091237,107.82232893157263,,
NWICU,Fixed weight 1,Fixed-weight DDI optimization,0,2499,0.6904052496368629,0.6042234797260213,0.4529964636760677,0.1144379016684079,13.712284913965586,11.739495798319327,11.571828731492596,101.1188475390156,,
NWICU,w/o clinical associations,Evidence refinement,0,2499,0.6735205926021611,0.59214793407765,0.4406846631037986,0.11756803278000286,13.468987595038016,11.739495798319327,11.20608243297319,95.31572629051621,,
NWICU,w/o clinical associations,DDI-feedback optimization,0,2499,0.6733406198326474,0.590096212892864,0.43901501664249426,0.10229222092157071,13.207683073229292,11.739495798319327,9.61624649859944,94.00760304121648,,
NWICU,w/o longitudinal history,Evidence refinement,0,2499,0.594945138271678,0.5107766896065113,0.3589047659534705,0.13325653920714747,12.709483793517407,11.739495798319327,11.387755102040817,85.45738295318127,,
NWICU,w/o longitudinal history,DDI-feedback optimization,0,2499,0.5944391086698171,0.5075533842954969,0.3559909379430198,0.11957200676420254,12.106042416966787,11.739495798319327,9.422168867547018,78.79911964785914,,
NWICU,w/o training-case memory,Evidence refinement,0,2499,0.6897491325835404,0.6004812273389503,0.4491804980199813,0.11503428955889818,13.77671068427371,11.739495798319327,11.699479791916767,101.70428171268507,,
NWICU,w/o training-case memory,DDI-feedback optimization,0,2499,0.6896160105190821,0.5985601768604749,0.44726394009784237,0.105565244018567,14.076030412164865,11.739495798319327,11.312124849939975,107.15766306522609,,
NWICU,w/o medication-set block,Evidence refinement,0,2499,0.6907462382306037,0.6030721429332417,0.45193376209352243,0.11290826203709486,13.841936774709884,11.739495798319327,11.575830332132853,102.52420968387355,,
NWICU,w/o medication-set block,DDI-feedback optimization,0,2499,0.6914793487299212,0.6005877622795466,0.44946972925135786,0.10161067443277218,14.060024009603842,11.739495798319327,10.945978391356542,107.72468987595038,,
NWICU,Prediction-only training,Prediction-only training,1,2499,0.6913472787197733,0.6014434009509552,0.4499167881989296,0.11188540168290192,14.103641456582633,11.739495798319327,12.014405762304921,107.38135254101641,,
NWICU,Fixed weight 0.05,Fixed-weight DDI optimization,1,2499,0.6911492380214652,0.5997432505020361,0.4483786809067556,0.09821316307855656,14.5578231292517,11.739495798319327,11.25250100040016,114.57222889155662,,
NWICU,Fixed weight 0.1,Fixed-weight DDI optimization,1,2499,0.6904339066523241,0.6001990489180236,0.44883417824416527,0.10341081509753722,14.256502601040417,11.739495798319327,11.427370948379352,110.5046018407363,,
NWICU,Fixed weight 1,Fixed-weight DDI optimization,1,2499,0.6904365092727004,0.6052663128876313,0.4546479596200852,0.11634833837975078,13.430172068827531,11.739495798319327,11.332533013205282,97.40176070428171,,
NWICU,w/o clinical associations,Evidence refinement,1,2499,0.676106791553876,0.5922223754391692,0.4412389746000506,0.11685781670321108,13.480592236894758,11.739495798319327,11.28171268507403,96.5422168867547,,
NWICU,w/o clinical associations,DDI-feedback optimization,1,2499,0.6758413669301752,0.58694514575589,0.4357269852326806,0.09476683697000683,14.416166466586635,11.739495798319327,10.606642657062824,111.92356942777111,,
NWICU,w/o longitudinal history,Evidence refinement,1,2499,0.594796905610614,0.511161017405459,0.35895333051726735,0.13958229213246706,13.071628651460584,11.739495798319327,12.740696278511404,91.27731092436974,,
NWICU,w/o longitudinal history,DDI-feedback optimization,1,2499,0.5938751733531034,0.5083688214558449,0.3563214852266541,0.11235544050198373,12.608643457382954,11.739495798319327,9.58703481392557,85.32773109243698,,
NWICU,w/o training-case memory,Evidence refinement,1,2499,0.6888974581700642,0.6004670281099906,0.44888797752864595,0.11409168720254331,14.131652661064425,11.739495798319327,12.134853941576631,106.36054421768708,,
NWICU,w/o training-case memory,DDI-feedback optimization,1,2499,0.6874012219260274,0.5940804916016147,0.4428013271283323,0.08928589672423129,14.614245698279312,11.739495798319327,10.49139655862345,117.50340136054422,,
NWICU,w/o medication-set block,Evidence refinement,1,2499,0.6914476585493118,0.6044720840206845,0.45345612366397536,0.11562186429362405,13.670668267306922,11.739495798319327,11.5734293717487,100.09723889555822,,
NWICU,w/o medication-set block,DDI-feedback optimization,1,2499,0.6900233023668965,0.600686666461025,0.44926114535435996,0.10004314429739328,14.183673469387756,11.739495798319327,10.856342537014806,108.51660664265707,,
NWICU,Prediction-only training,Prediction-only training,2,2499,0.692129465146139,0.603590593089217,0.45234874663838903,0.114377150538661,13.97278911564626,11.739495798319327,11.984793917567027,104.78311324529813,,
NWICU,Fixed weight 0.05,Fixed-weight DDI optimization,2,2499,0.6924522274342019,0.6020559807797641,0.4508961034221604,0.10146116908795261,13.877551020408163,11.739495798319327,10.636654661864746,104.83473389355743,,
NWICU,Fixed weight 0.1,Fixed-weight DDI optimization,2,2499,0.6900012809802047,0.6033647447953445,0.45251033582968425,0.10371421664574187,13.737094837935174,11.739495798319327,10.644257703081232,102.63065226090436,,
NWICU,Fixed weight 1,Fixed-weight DDI optimization,2,2499,0.69068018010061,0.606360561649939,0.45579156888695926,0.12018192103985426,12.870748299319727,11.739495798319327,10.796318527410964,89.83313325330133,,
NWICU,w/o clinical associations,Evidence refinement,2,2499,0.6771646099759971,0.5928019594832383,0.4419959777728026,0.11967154710242905,13.198879551820728,11.739495798319327,11.156462585034014,93.22569027611044,,
NWICU,w/o clinical associations,DDI-feedback optimization,2,2499,0.6777253627704647,0.5858753272060043,0.4345801169463346,0.08884123871301425,14.2953181272509,11.739495798319327,9.89795918367347,111.41176470588235,,
NWICU,w/o longitudinal history,Evidence refinement,2,2499,0.5941080314481308,0.5076379603777316,0.3561946888433366,0.13153020837270582,11.841936774709884,11.739495798319327,9.74749899959984,74.10844337735094,,
NWICU,w/o longitudinal history,DDI-feedback optimization,2,2499,0.5932941735371553,0.5077548770901004,0.3562587985381342,0.12008478447955291,11.83953581432573,11.739495798319327,9.04561824729892,75.32693077230893,,
NWICU,w/o training-case memory,Evidence refinement,2,2499,0.6878822887630925,0.6010726602450039,0.4500133059891453,0.11728066713567495,13.153661464585834,11.739495798319327,10.940376150460184,93.28371348539416,,
NWICU,w/o training-case memory,DDI-feedback optimization,2,2499,0.6876089259664084,0.5966182091700185,0.44520741915840495,0.09411513843863054,14.138055222088836,11.739495798319327,10.420568227290916,110.72148859543817,,
NWICU,w/o medication-set block,Evidence refinement,2,2499,0.6895911649067108,0.6035435940232292,0.4531080667155021,0.11767770491662109,13.090836334533813,11.739495798319327,10.936774709883954,92.93837535014005,,
NWICU,w/o medication-set block,DDI-feedback optimization,2,2499,0.6903539455018639,0.6013834599358027,0.45050947670021974,0.10384536294468436,13.704281712685074,11.739495798319327,10.710284113645459,103.13685474189676,,
NWICU,EviDrug,Backbone learning,0,2499,0.6721608641824228,0.5913801950629078,0.4400160190197596,0.11856104360816057,13.282112845138055,11.739495798319327,10.92517006802721,92.14805922368947,,
NWICU,EviDrug,Backbone learning,1,2499,0.6755532795079652,0.5915452110465077,0.44047315553936833,0.11872287525603989,13.044017607042818,11.739495798319327,10.738695478191277,90.45178071228491,,
NWICU,EviDrug,Backbone learning,2,2499,0.6744046161960126,0.591028510146917,0.4393339485945005,0.11245399574340574,14.065226090436175,11.739495798319327,11.713485394157663,104.1624649859944,,
NWICU,EviDrug,Evidence refinement,0,2499,0.6904052496368629,0.6042234797260213,0.4529964636760677,0.1144379016684079,13.712284913965586,11.739495798319327,11.571828731492596,101.1188475390156,,
NWICU,EviDrug,DDI-feedback optimization,0,2499,0.6913431068313614,0.6035604337581973,0.4524438594877866,0.10772617725254939,13.615846338535414,11.739495798319327,10.749899959983994,99.78911564625851,,
NWICU,EviDrug,Evidence refinement,1,2499,0.6904365092727004,0.6052663128876313,0.4546479596200852,0.11634833837975078,13.430172068827531,11.739495798319327,11.332533013205282,97.40176070428171,,
NWICU,EviDrug,DDI-feedback optimization,1,2499,0.6901345285665612,0.6007059881753384,0.4497051839427911,0.10156009482174742,13.868347338935575,11.739495798319327,10.56062424969988,103.98399359743898,,
NWICU,EviDrug,Evidence refinement,2,2499,0.69068018010061,0.606360561649939,0.45579156888695926,0.12018192103985426,12.870748299319727,11.739495798319327,10.796318527410964,89.83313325330133,,
NWICU,EviDrug,DDI-feedback optimization,2,2499,0.6912426905060642,0.6034173057480302,0.45248251840080095,0.1034965975717761,14.018807523009203,11.739495798319327,11.0828331332533,107.08403361344538,,
NWICU,Extended backbone,Extended backbone training,0,2499,0.6752389371742439,0.5933531399053139,0.4422007816832855,0.11869517069541294,13.270108043217286,11.739495798319327,10.97999199679872,92.50580232092837,,
NWICU,Extended backbone,Extended backbone training,1,2499,0.6778333436956014,0.5907954854934699,0.4394265022432577,0.11284982741259947,13.806722689075631,11.739495798319327,11.525810324129651,102.13405362144857,,
NWICU,Extended backbone,Extended backbone training,2,2499,0.6777690086618727,0.5953361972782962,0.44456366566476485,0.11837540296936336,12.987595038015206,11.739495798319327,10.799919967987195,91.23449379751901,,
NWICU,RETAIN,Baseline,0,2499,0.5840386839134152,0.5020014815199496,0.3502596548718158,0.13410283413206156,12.414165666266507,11.739495798319327,,,20,0
NWICU,Deepr,Baseline,0,2499,0.565885277792969,0.4912428637638298,0.3401524195026998,0.13164477027287033,12.37935174069628,11.739495798319327,,,20,0
NWICU,Transformer,Baseline,0,2499,0.5842501560865693,0.5000090191711873,0.34828418445198667,0.12557460364075393,13.234093637454983,11.739495798319327,,,20,0
NWICU,GAMENet,Baseline,0,2499,0.5790517220599818,0.5037466663275403,0.35204113066255,0.12163898725733513,17.29611844737895,11.739495798319327,,,40,0
NWICU,MeLU,Baseline,0,2499,0.5615091862641308,0.47383399366356166,0.3257885180981679,0.13923102711127947,12.535414165666266,11.739495798319327,,,30,0
NWICU,MICRON,Baseline,0,2499,0.5553868032314354,0.4817092448423244,0.33265596996326363,0.14991704142590886,12.729891956782714,11.739495798319327,,,20,0
NWICU,SafeDrug,Baseline,0,2499,0.5268193035925957,0.4573911678904142,0.30996180312892635,0.08022849045742372,18.933973589435773,11.739495798319327,,,50,0
NWICU,COGNet,Baseline,0,2499,0.6030052630823067,0.5320515159705207,0.38620875730238025,0.127703722334004,10.903161264505803,11.739495798319327,,,200,0
NWICU,MoleRec,Baseline,0,2499,0.5609861723307169,0.47916792722725277,0.32883712748731736,0.08223373735791056,20.156462585034014,11.739495798319327,,,50,0
NWICU,ARCI,Baseline,0,2499,0.6267730758178265,0.5279524290102535,0.3755831106909415,0.09349401588521244,19.98559423769508,11.739495798319327,,,20,0
NWICU,SSPNet,Baseline,0,2499,0.6702925740883425,0.5748864002091756,0.42134167554193674,0.09032025908600216,17.501000400160063,11.739495798319327,,,200,0
NWICU,MetaDrug,Baseline,0,2499,0.6185899676400002,0.5292650383810201,0.3765590717797606,0.12638380873582497,13.815126050420169,11.739495798319327,,,20,10
MIMIC-IV,Prediction-only training,Prediction-only training,0,17334,0.7775412982332275,0.645335480653191,0.49874226932673077,0.057427982949822855,26.453732548748125,21.950559593861776,30.19349255797854,525.7627206645898,,
MIMIC-IV,Fixed weight 0.05,Fixed-weight DDI optimization,0,17334,0.7762648134467267,0.6446177531348909,0.4985739039724244,0.052178904903920714,26.034844813661014,21.950559593861776,26.6850698050075,511.414907118957,,
MIMIC-IV,Fixed weight 0.1,Fixed-weight DDI optimization,0,17334,0.7761518362239399,0.6425357673522873,0.4958656853927453,0.04914140172512695,26.406542056074766,21.950559593861776,25.738663897542402,523.7673935617861,,
MIMIC-IV,Fixed weight 1,Fixed-weight DDI optimization,0,17334,0.777726273621157,0.6465709530165086,0.49968827651036407,0.059483930858023844,25.827102803738317,21.950559593861776,29.42563747548171,494.6821276104765,,
MIMIC-IV,w/o clinical associations,Evidence refinement,0,17334,0.7537705303581675,0.632522173469014,0.4843279316662065,0.058881013092815584,24.593688704280606,21.950559593861776,26.59507326641283,451.67485865928234,,
MIMIC-IV,w/o clinical associations,DDI-feedback optimization,0,17334,0.7522960123236941,0.6282589641183893,0.48121676021849846,0.05190342900814868,25.737913926387446,21.950559593861776,26.163897542402214,504.088035075574,,
MIMIC-IV,w/o longitudinal history,Evidence refinement,0,17334,0.732306050128517,0.6039774034413119,0.4530419602105429,0.06125850098357647,25.97092419522326,21.950559593861776,31.271835698626976,510.48973116418597,,
MIMIC-IV,w/o longitudinal history,DDI-feedback optimization,0,17334,0.7313172830069496,0.6050817329552597,0.45510042532828315,0.04895363739260506,23.8423329871928,21.950559593861776,21.88219683858313,446.9983846775124,,
MIMIC-IV,w/o training-case memory,Evidence refinement,0,17334,0.76672226145632,0.6380629910059019,0.48975449199057963,0.059085701129403874,25.512287988923504,21.950559593861776,28.899561555324794,489.112611053421,,
MIMIC-IV,w/o training-case memory,DDI-feedback optimization,0,17334,0.7664251822079772,0.6371315543342778,0.4899146067574628,0.0502979247127721,25.449348101996076,21.950559593861776,24.698857736240914,491.05122879889234,,
MIMIC-IV,w/o medication-set block,Evidence refinement,0,17334,0.7746331230331068,0.6448832832580726,0.4983538143437791,0.05789308258278309,25.234106380523826,21.950559593861776,27.861428406599746,481.2566055151725,,
MIMIC-IV,w/o medication-set block,DDI-feedback optimization,0,17334,0.7741559837689689,0.6424673004873672,0.49589450667138885,0.05186385034751415,25.870543440636897,21.950559593861776,26.224183685242874,505.6351101880697,,
MIMIC-IV,Prediction-only training,Prediction-only training,1,17334,0.7770608771167852,0.6440352569574249,0.49732106168160084,0.05695099656819629,26.64751355717088,21.950559593861776,30.092073381793007,528.3853697934695,,
MIMIC-IV,Fixed weight 0.05,Fixed-weight DDI optimization,1,17334,0.7761439879397672,0.6422776098880327,0.4957157850463775,0.051999823985639626,26.869389638860042,21.950559593861776,28.019268489673475,538.8339102342218,,
MIMIC-IV,Fixed weight 0.1,Fixed-weight DDI optimization,1,17334,0.7752953496694002,0.6431473282385662,0.49596804252567606,0.04858412682863378,25.879773854851738,21.950559593861776,24.262720664589825,499.3960424599054,,
MIMIC-IV,Fixed weight 1,Fixed-weight DDI optimization,1,17334,0.7767994451659167,0.646859885661836,0.49990025659452414,0.05875659823197786,25.498788508134304,21.950559593861776,28.095592477212413,478.1691473404869,,
MIMIC-IV,w/o clinical associations,Evidence refinement,1,17334,0.7537105872548135,0.6323739617903781,0.48483454700914963,0.057905409183952754,24.750028845044422,21.950559593861776,27.119995384792894,468.34994807892,,
MIMIC-IV,w/o clinical associations,DDI-feedback optimization,1,17334,0.7541404446191183,0.6271213587191805,0.47968416001598363,0.05113743074083017,26.504788277373947,21.950559593861776,27.04915195569401,528.9501557632399,,
MIMIC-IV,w/o longitudinal history,Evidence refinement,1,17334,0.73186717825275,0.6039418139059808,0.4535855922662339,0.06016872894527771,25.864139840775355,21.950559593861776,30.0421137648552,499.2977962386062,,
MIMIC-IV,w/o longitudinal history,DDI-feedback optimization,1,17334,0.7297848524775159,0.5992876712786962,0.44873761679344853,0.046725594443796606,26.416233991000347,21.950559593861776,24.711318795430945,528.8604476750894,,
MIMIC-IV,w/o training-case memory,Evidence refinement,1,17334,0.7637582960283688,0.638942232589504,0.49123659582691354,0.059235945291874946,23.568362755278642,21.950559593861776,25.41888773508711,429.11255336333215,,
MIMIC-IV,w/o training-case memory,DDI-feedback optimization,1,17334,0.7634026984375164,0.6353706102155605,0.4881758364078715,0.05270724929047846,25.50865351332641,21.950559593861776,26.595015576323988,504.57984308295835,,
MIMIC-IV,w/o medication-set block,Evidence refinement,1,17334,0.7753520354023214,0.6460253016189922,0.49917744611037723,0.0578289257568169,25.103899850005767,21.950559593861776,27.796527056651666,480.6682242990654,,
MIMIC-IV,w/o medication-set block,DDI-feedback optimization,1,17334,0.7750870440047337,0.6442130579869494,0.49738200270052646,0.05199136623644682,25.65962847582785,21.950559593861776,25.738317757009344,495.0498442367601,,
MIMIC-IV,Prediction-only training,Prediction-only training,2,17334,0.7760965167970206,0.6481868952444735,0.5025544685892089,0.05783785776645561,24.54274835583247,21.950559593861776,26.87948540440752,464.7386062074536,,
MIMIC-IV,Fixed weight 0.05,Fixed-weight DDI optimization,2,17334,0.7766097036663787,0.6479489898111658,0.5012381175806487,0.054106275368698366,24.671108803507558,21.950559593861776,24.379081573785623,450.5777085496712,,
MIMIC-IV,Fixed weight 0.1,Fixed-weight DDI optimization,2,17334,0.7762883209928535,0.6473412001421631,0.500800119980745,0.04961745827211184,24.531787238952347,21.950559593861776,22.804949809622705,459.6154378677743,,
MIMIC-IV,Fixed weight 1,Fixed-weight DDI optimization,2,17334,0.7776194991012412,0.6510328642344001,0.5048032764695799,0.0601988298393748,23.77045113649475,21.950559593861776,26.153397946232836,434.4502711434176,,
MIMIC-IV,w/o clinical associations,Evidence refinement,2,17334,0.7559386588878257,0.6348150414768442,0.4872869846503535,0.05912734138273409,24.214087919695395,21.950559593861776,26.522095304026767,448.55890158070844,,
MIMIC-IV,w/o clinical associations,DDI-feedback optimization,2,17334,0.755789644129166,0.631056396945444,0.4836489749069506,0.053559994356695485,25.633725625937466,21.950559593861776,26.390965732087228,492.7365293642552,,
MIMIC-IV,w/o longitudinal history,Evidence refinement,2,17334,0.7324379098469447,0.6084180974172793,0.45798200278522233,0.06086320321048598,23.729664243682937,21.950559593861776,26.668858890042692,438.17705088265836,,
MIMIC-IV,w/o longitudinal history,DDI-feedback optimization,2,17334,0.7306057842548144,0.6046449252387097,0.45531932825689414,0.04943963451739416,24.383523710626516,21.950559593861776,23.641340717664704,478.185992846429,,
MIMIC-IV,w/o training-case memory,Evidence refinement,2,17334,0.7664244696314482,0.6420565874770341,0.49409411489321287,0.05900260352818932,23.858486212068765,21.950559593861776,25.656513211030344,434.8369678089304,,
MIMIC-IV,w/o training-case memory,DDI-feedback optimization,2,17334,0.7671250048701694,0.638344652187351,0.4911375517755484,0.05174515965752243,25.272931810314986,21.950559593861776,25.31844929041191,489.2911618783893,,
MIMIC-IV,w/o medication-set block,Evidence refinement,2,17334,0.7755907625605302,0.6478357446825117,0.5009148713236923,0.05898015394833859,24.28729664243683,21.950559593861776,26.336333217953154,446.52872966424366,,
MIMIC-IV,w/o medication-set block,DDI-feedback optimization,2,17334,0.7747705827979013,0.6454334479695336,0.4987586945521081,0.052534270646776536,24.85854390215761,21.950559593861776,24.43931002653744,465.20699203876774,,
MIMIC-IV,EviDrug,Backbone learning,0,17334,0.7530350461832002,0.6320120772825224,0.48334823561219387,0.060906622135953714,24.235375562478367,21.950559593861776,26.436425522095305,434.0484596746279,,
MIMIC-IV,EviDrug,Backbone learning,1,17334,0.7534345752571652,0.6349895349740071,0.4863990259895357,0.062435942677188,21.86765893619476,21.950559593861776,22.639552324910582,362.6044767508942,,
MIMIC-IV,EviDrug,Backbone learning,2,17334,0.7537205779762602,0.6341953333452436,0.48544312190710087,0.06002171975115405,22.73127956617053,21.950559593861776,23.35248644282912,389.06726664359064,,
MIMIC-IV,EviDrug,Evidence refinement,0,17334,0.777726297168132,0.6465709530165086,0.49968827651036407,0.059483930858023844,25.827102803738317,21.950559593861776,29.42563747548171,494.6821276104765,,
MIMIC-IV,EviDrug,DDI-feedback optimization,0,17334,0.7766950911386867,0.6427936026601154,0.4960631773633111,0.05110365322009503,26.58999653859467,21.950559593861776,26.800219222337603,524.4286373601016,,
MIMIC-IV,EviDrug,Evidence refinement,1,17334,0.7767994969442292,0.646859885661836,0.49990025659452414,0.05875659823197786,25.498788508134304,21.950559593861776,28.095592477212413,478.1691473404869,,
MIMIC-IV,EviDrug,DDI-feedback optimization,1,17334,0.7761039872136191,0.64550143045597,0.49929067653337333,0.05178375409108406,25.740452290296528,21.950559593861776,25.95217491634937,501.1644167532018,,
MIMIC-IV,EviDrug,Evidence refinement,2,17334,0.7776193897429398,0.6510328642344001,0.5048032764695799,0.0601988298393748,23.77045113649475,21.950559593861776,26.153397946232836,434.4502711434176,,
MIMIC-IV,EviDrug,DDI-feedback optimization,2,17334,0.7760076150496626,0.647236259572446,0.5011419320356291,0.05375983414925331,25.127610476520132,21.950559593861776,25.59357332410292,476.07240106149766,,
MIMIC-IV,Extended backbone,Extended backbone training,0,17334,0.7563937237460104,0.6383538554312953,0.48957452596997314,0.06403740081224825,22.01748009691935,21.950559593861776,22.24922118380062,347.4410407292027,,
MIMIC-IV,Extended backbone,Extended backbone training,1,17334,0.7561447346362542,0.6377631619154824,0.48954511783137894,0.06275265830246594,22.20929964232145,21.950559593861776,23.27570093457944,370.91179185415945,,
MIMIC-IV,Extended backbone,Extended backbone training,2,17334,0.7571816712705217,0.6386887017858661,0.49089780216603546,0.05985248577191558,23.11889927310488,21.950559593861776,24.25360563055267,405.22302988346604,,
MIMIC-IV,RETAIN,Baseline,0,17334,0.7033512714496333,0.5844434062745388,0.43304149022823035,0.06475244248165361,23.039286950501904,21.950559593861776,,,20,0
MIMIC-IV,Deepr,Baseline,0,17334,0.691652226763133,0.5693838764870269,0.4167815970632005,0.0622623422884542,20.449925002884505,21.950559593861776,,,20,0
MIMIC-IV,Transformer,Baseline,0,17334,0.6939864957992018,0.565172951348419,0.4133277697387829,0.06794745465181956,19.68570439598477,21.950559593861776,,,20,0
MIMIC-IV,GAMENet,Baseline,0,17334,0.6852354520583278,0.5715160458100088,0.4194381910938095,0.06837775313115002,26.786085150571132,21.950559593861776,,,40,0
MIMIC-IV,MeLU,Baseline,0,17334,0.6589288036630363,0.5357589672923826,0.3850619813063831,0.06439318401346814,24.201569170416523,21.950559593861776,,,30,0
MIMIC-IV,MICRON,Baseline,0,17334,0.7068240463218157,0.5852685836882645,0.4340029911047375,0.06309798054687638,23.73676012461059,21.950559593861776,,,20,0
MIMIC-IV,SafeDrug,Baseline,0,17334,0.6900588251776696,0.5613469528684637,0.4073775358949292,0.05670657118785056,29.981077650859582,21.950559593861776,,,50,0
MIMIC-IV,COGNet,Baseline,0,17334,0.6083063642697693,0.5617935650109822,0.4247684594766304,0.05532557920063431,21.124725972077997,21.950559593861776,,,200,0
MIMIC-IV,MoleRec,Baseline,0,17334,0.7000433220140697,0.5742196047006153,0.41989734624150815,0.06593207074734306,28.321103034498673,21.950559593861776,,,50,0
MIMIC-IV,ARCI,Baseline,0,17334,0.7005536813648532,0.5176087389339686,0.3651642662377532,0.05746811471411179,37.60061151494173,21.950559593861776,,,20,0
MIMIC-IV,SSPNet,Baseline,0,17334,0.7536402964767335,0.6232480267958097,0.4724670526908278,0.05897054388376435,27.937233183339103,21.950559593861776,,,200,0
MIMIC-IV,MetaDrug,Baseline,0,17334,0.7081761867868357,0.5865742296189177,0.43696942645493864,0.057370992365471184,26.90596515518634,21.950559593861776,,,20,10


==> anc/tables/clinical_analyses/clinical_support.csv <==
dataset,method,seed,support_bin,positive_support,candidate_pairs,pooled_candidate_ap
SICdb,w/o clinical associations,0,0,1439,39396,0.5241359952719025
SICdb,w/o clinical associations,0,1-2,1110,8934,0.6257953003712814
SICdb,w/o clinical associations,0,3-9,1517,6927,0.6406647010424147
SICdb,w/o clinical associations,0,>=10,3522,7923,0.7900951049700111
SICdb,w/o clinical associations,1,0,1439,39396,0.5212985707313335
SICdb,w/o clinical associations,1,1-2,1110,8934,0.6271215181189274
SICdb,w/o clinical associations,1,3-9,1517,6927,0.6385223322607311
SICdb,w/o clinical associations,1,>=10,3522,7923,0.7854165404917546
SICdb,w/o clinical associations,2,0,1439,39396,0.5217952252515667
SICdb,w/o clinical associations,2,1-2,1110,8934,0.629433289408688
SICdb,w/o clinical associations,2,3-9,1517,6927,0.6430721615031946
SICdb,w/o clinical associations,2,>=10,3522,7923,0.788898871228967
SICdb,EviDrug,0,0,1439,39396,0.5282421351777721
SICdb,EviDrug,0,1-2,1110,8934,0.6271126919109462
SICdb,EviDrug,0,3-9,1517,6927,0.6489527725874584
SICdb,EviDrug,0,>=10,3522,7923,0.800344618027054
SICdb,EviDrug,1,0,1439,39396,0.5217304269318953
SICdb,EviDrug,1,1-2,1110,8934,0.6285431896949719
SICdb,EviDrug,1,3-9,1517,6927,0.6509663762338964
SICdb,EviDrug,1,>=10,3522,7923,0.8016491980293444
SICdb,EviDrug,2,0,1439,39396,0.5303178216733022
SICdb,EviDrug,2,1-2,1110,8934,0.6299532921401354
SICdb,EviDrug,2,3-9,1517,6927,0.6485042227062964
SICdb,EviDrug,2,>=10,3522,7923,0.7990901058972004
NWICU,w/o clinical associations,0,0,218,94784,0.4441070160949716
NWICU,w/o clinical associations,0,1-2,396,60782,0.39776227726588875
NWICU,w/o clinical associations,0,3-9,884,60332,0.4293727258396314
NWICU,w/o clinical associations,0,>=10,27839,201435,0.6426449399854941
NWICU,w/o clinical associations,1,0,218,94784,0.4420004061688796
NWICU,w/o clinical associations,1,1-2,396,60782,0.39335030943475274
NWICU,w/o clinical associations,1,3-9,884,60332,0.4273190284739759
NWICU,w/o clinical associations,1,>=10,27839,201435,0.643816652786556
NWICU,w/o clinical associations,2,0,218,94784,0.4423277742383369
NWICU,w/o clinical associations,2,1-2,396,60782,0.39553454020221274
NWICU,w/o clinical associations,2,3-9,884,60332,0.43239662155471487
NWICU,w/o clinical associations,2,>=10,27839,201435,0.6464601126360666
NWICU,EviDrug,0,0,218,94784,0.436396994800257
NWICU,EviDrug,0,1-2,396,60782,0.3910166402861065
NWICU,EviDrug,0,3-9,884,60332,0.4412330554461463
NWICU,EviDrug,0,>=10,27839,201435,0.6605476636836577
NWICU,EviDrug,1,0,218,94784,0.43797719066125845
NWICU,EviDrug,1,1-2,396,60782,0.3829339267444391
NWICU,EviDrug,1,3-9,884,60332,0.4400984718908794
NWICU,EviDrug,1,>=10,27839,201435,0.6589077124539742
NWICU,EviDrug,2,0,218,94784,0.43588928952057737
NWICU,EviDrug,2,1-2,396,60782,0.39046077548465163
NWICU,EviDrug,2,3-9,884,60332,0.44331491249934
NWICU,EviDrug,2,>=10,27839,201435,0.6604342590698263
MIMIC-IV,w/o clinical associations,0,0,27,131130,0.21501131913271043
MIMIC-IV,w/o clinical associations,0,1-2,62,114866,0.4408637076660863
MIMIC-IV,w/o clinical associations,0,3-9,178,200321,0.373923840547662
MIMIC-IV,w/o clinical associations,0,>=10,380224,3037817,0.709819220409266
MIMIC-IV,w/o clinical associations,1,0,27,131130,0.2102567516659889
MIMIC-IV,w/o clinical associations,1,1-2,62,114866,0.4327188781108288
MIMIC-IV,w/o clinical associations,1,3-9,178,200321,0.37822343442649076
MIMIC-IV,w/o clinical associations,1,>=10,380224,3037817,0.7113923005841423
MIMIC-IV,w/o clinical associations,2,0,27,131130,0.1888496428212324
MIMIC-IV,w/o clinical associations,2,1-2,62,114866,0.45822543855642117
MIMIC-IV,w/o clinical associations,2,3-9,178,200321,0.38769512657539207
MIMIC-IV,w/o clinical associations,2,>=10,380224,3037817,0.7135898824167534
MIMIC-IV,EviDrug,0,0,27,131130,0.22247788977910252
MIMIC-IV,EviDrug,0,1-2,62,114866,0.4662541350505002
MIMIC-IV,EviDrug,0,3-9,178,200321,0.40469074866174176
MIMIC-IV,EviDrug,0,>=10,380224,3037817,0.7337817035814675
MIMIC-IV,EviDrug,1,0,27,131130,0.23401709742837518
MIMIC-IV,EviDrug,1,1-2,62,114866,0.49018663191543677
MIMIC-IV,EviDrug,1,3-9,178,200321,0.3881888524094268
MIMIC-IV,EviDrug,1,>=10,380224,3037817,0.7316697497167769
MIMIC-IV,EviDrug,2,0,27,131130,0.21403561160139772
MIMIC-IV,EviDrug,2,1-2,62,114866,0.5071736076702807
MIMIC-IV,EviDrug,2,3-9,178,200321,0.39122673155782106
MIMIC-IV,EviDrug,2,>=10,380224,3037817,0.7325389789737936


==> anc/tables/clinical_analyses/continued_new.csv <==
dataset,method,seed,cont_precision,cont_recall,cont_f1,cont_support,cont_true_positive,cont_false_positive,cont_false_negative,new_precision,new_recall,new_f1,new_support,new_true_positive,new_false_positive,new_false_negative,average_f1
SICdb,Prediction-only training,0,0.6286256438059095,0.9348921588389437,0.7517627036226598,4961,4638,2740,323,0.48259561667382894,0.42748382185001904,0.45337101332256763,2627,1123,1204,1504,0.6025668584726137
SICdb,Fixed weight 0.05,0,0.6314634480866822,0.928038701874622,0.7515507672216781,4961,4604,2687,357,0.47117794486215536,0.4293871336124857,0.4493128858793069,2627,1128,1266,1499,0.6004318265504925
SICdb,Fixed weight 0.1,0,0.6247320471596999,0.9399314654303568,0.7505835010060362,4961,4663,2801,298,0.4588420638046475,0.44347164065473926,0.4510259388308169,2627,1165,1374,1462,0.6008047199184265
SICdb,Fixed weight 1,0,0.6295090859777597,0.9356984478935698,0.7526550466153222,4961,4642,2732,319,0.4905998209489705,0.4172059383326989,0.45093602139477473,2627,1096,1138,1531,0.6017955340050485
SICdb,w/o clinical associations,0,0.6289136945276341,0.9312638580931264,0.7507922320630536,4961,4620,2726,341,0.5047052996532937,0.38789493719071183,0.43865690916917777,2627,1019,1000,1608,0.5947245706161157
SICdb,w/o longitudinal history,0,0.6849266654886023,0.7812940939326749,0.7299435028248588,4961,3876,1783,1085,0.41776937618147447,0.5047582794061667,0.4571625581796242,2627,1326,1848,1301,0.5935530305022415
SICdb,w/o training-case memory,0,0.6352957435046988,0.9266276960290264,0.7537919160449291,4961,4597,2639,364,0.49405850091407677,0.4114960030452988,0.4490134994807892,2627,1081,1107,1546,0.6014027077628592
SICdb,w/o medication-set block,0,0.6237967914438503,0.9405361822213264,0.7501004742384053,4961,4666,2814,295,0.49414414414414415,0.4175866006851922,0.4526511244068496,2627,1097,1123,1530,0.6013757993226274
SICdb,Prediction-only training,1,0.629478272714889,0.9314654303567829,0.7512599577304503,4961,4621,2720,340,0.48432671081677703,0.4175866006851922,0.44848732624693377,2627,1097,1168,1530,0.5998736419886921
SICdb,Fixed weight 0.05,1,0.6282068684674902,0.9328764362023786,0.7508111615833875,4961,4628,2739,333,0.4708839547549225,0.4278644842025124,0.44834463502193855,2627,1124,1263,1503,0.599577898302663
SICdb,Fixed weight 0.1,1,0.6306787082649151,0.9290465631929047,0.7513244763224387,4961,4609,2699,352,0.48413793103448277,0.40083745717548536,0.4385672636401499,2627,1053,1122,1574,0.5949458699812943
SICdb,Fixed weight 1,1,0.6397089687980971,0.9215883894376133,0.755203171456888,4961,4572,2575,389,0.5125184094256259,0.3974114960030453,0.44768439108061747,2627,1044,993,1583,0.6014437812687528
SICdb,w/o clinical associations,1,0.6195969238928666,0.941947188066922,0.7475005998560346,4961,4673,2869,288,0.4860234445446348,0.4103540159878188,0.44499484004127965,2627,1078,1140,1549,0.5962477199486571
SICdb,w/o longitudinal history,1,0.6979358643568006,0.7633541624672445,0.7291807066525464,4961,3787,1639,1174,0.4367857142857143,0.4655500570993529,0.45070941588354524,2627,1223,1577,1404,0.5899450612680458
SICdb,w/o training-case memory,1,0.6185470995210218,0.9371094537391655,0.7452111885870001,4961,4649,2867,312,0.5230366492146596,0.38028169014084506,0.4403791051355521,2627,999,911,1628,0.5927951468612761
SICdb,w/o medication-set block,1,0.6244150287471587,0.9413424712759524,0.7508038585209004,4961,4670,2809,291,0.4714828897338403,0.4248191853825657,0.446936323588306,2627,1116,1251,1511,0.5988700910546032
SICdb,Prediction-only training,2,0.631355351514321,0.9286434186655916,0.751672377223038,4961,4607,2690,354,0.5074626865671642,0.41416063951275217,0.4560888702578076,2627,1088,1056,1539,0.6038806237404228
SICdb,Fixed weight 0.05,2,0.628858969128247,0.9320701471477525,0.7510151047588111,4961,4624,2729,337,0.5009337068160598,0.4084507042253521,0.4499895156217236,2627,1073,1069,1554,0.6005023101902673
SICdb,Fixed weight 0.1,2,0.6384551031790295,0.9229993952832091,0.7548009560702217,4961,4579,2593,382,0.49813606710158437,0.40692805481537875,0.4479363084014247,2627,1069,1077,1558,0.6013686322358232
SICdb,Fixed weight 1,2,0.6472273964751397,0.9105019149365048,0.7566164154103853,4961,4517,2462,444,0.5308900523560209,0.38599162542824517,0.4469914040114613,2627,1014,896,1613,0.6018039097109233
SICdb,w/o clinical associations,2,0.6302475044441406,0.9290465631929047,0.7510184129053283,4961,4609,2704,352,0.4982681840672934,0.38332698896079176,0.43330464716006883,2627,1007,1014,1620,0.5921615300326986
SICdb,w/o longitudinal history,2,0.696608615948671,0.7659746018947793,0.7296466973886329,4961,3800,1655,1161,0.44174410293066474,0.4704986676817663,0.45566820276497694,2627,1236,1562,1391,0.5926574500768049
SICdb,w/o training-case memory,2,0.63310838727448,0.9266276960290264,0.7522500409098347,4961,4597,2664,364,0.4807032590051458,0.42672249714503235,0.4521072796934866,2627,1121,1211,1506,0.6021786603016607
SICdb,w/o medication-set block,2,0.6227568789046922,0.9443660552308002,0.7505607177186799,4961,4685,2838,276,0.46107301331181927,0.4350970688998858,0.44770857814336074,2627,1143,1336,1484,0.5991346479310203
SICdb,EviDrug,0,0.6295994568906993,0.9346905865752873,0.7523933149440207,4961,4637,2728,324,0.46261495401839264,0.4404263418347925,0.45124804992199685,2627,1157,1344,1470,0.6018206824330088
SICdb,EviDrug,1,0.628992628992629,0.9288449909292481,0.750061040123708,4961,4608,2718,353,0.4771729587357331,0.4137799771602588,0.4432212028542304,2627,1087,1191,1540,0.5966411214889692
SICdb,EviDrug,2,0.630053082890976,0.9330780084660351,0.752193695157621,4961,4629,2718,332,0.4954086317722681,0.41073467834031213,0.4491155046826223,2627,1079,1099,1548,0.6006545999201216
SICdb,Extended backbone,0,0.6369958275382476,0.9232009675468655,0.7538474199654349,4961,4580,2610,381,0.4925516578567996,0.3901789113056719,0.43542905692438405,2627,1025,1056,1602,0.5946382384449095
SICdb,Extended backbone,1,0.635593220338983,0.922193106228583,0.7525289908709598,4961,4575,2623,386,0.47556142668428003,0.4111153406928055,0.44099632503062475,2627,1080,1191,1547,0.5967626579507923
SICdb,Extended backbone,2,0.6311251026553517,0.9294497077202177,0.75177304964539,4961,4611,2695,350,0.5088072471061902,0.38484963837076513,0.43823146944083224,2627,1011,976,1616,0.5950022595431111
SICdb,RETAIN,0,0.6936310395314788,0.763958879258214,0.7270983213429256,4961,3790,1674,1171,0.414563806777217,0.43776170536733916,0.425847065358267,2627,1150,1624,1477,0.5764726933505964
SICdb,Deepr,0,0.6875781948168007,0.7754484982866358,0.7288745737021599,4961,3847,1748,1114,0.3903309539260221,0.4579368100494861,0.4214398318444561,2627,1203,1879,1424,0.5751572027733081
SICdb,Transformer,0,0.6870380385794123,0.768191896795001,0.7253521126760564,4961,3811,1736,1150,0.40013797861331496,0.44156832889227254,0.41983351429605503,2627,1160,1739,1467,0.5725928134860557
SICdb,GAMENet,0,0.669541687806528,0.7980245918161661,0.728158911164245,4961,3959,1954,1002,0.35991820040899797,0.4689760182717929,0.4072727272727273,2627,1232,2191,1395,0.5677158192184861
SICdb,MeLU,0,0.692148371304839,0.7409796412013707,0.7157320872274143,4961,3676,1635,1285,0.41040462427745666,0.3783783783783784,0.3937413349178055,2627,994,1428,1633,0.5547367110726099
SICdb,MICRON,0,0.6998341625207297,0.7655714573674662,0.7312283403927609,4961,3798,1629,1163,0.4116239316239316,0.45831747240197945,0.43371757925072046,2627,1204,1721,1423,0.5824729598217406
SICdb,SafeDrug,0,0.6338093044679871,0.8320903043741181,0.7195398291790134,4961,4128,2385,833,0.26529244176303,0.6025885039969547,0.3683965557365604,2627,1583,4384,1044,0.5439681924577868
SICdb,COGNet,0,0.6757297748123436,0.816569240072566,0.7395034684191311,4961,4051,1944,910,0.5036887994634474,0.28587742672249716,0.3647401651287033,2627,751,740,1876,0.5521218167739171
SICdb,MoleRec,0,0.6349075297225891,0.7750453537593227,0.6980121630207861,4961,3845,2211,1116,0.30745405740243653,0.5668062428625809,0.39866131191432397,2627,1489,3354,1138,0.548336737467555
SICdb,ARCI,0,0.6253294492994868,0.908687764563596,0.7408381265406738,4961,4508,2701,453,0.3318278427205101,0.47544727826417965,0.3908621498982945,2627,1249,2515,1378,0.5658501382194842
SICdb,SSPNet,0,0.6224088876845956,0.9260229792380569,0.7444498460541241,4961,4594,2787,367,0.40802448146888814,0.4567948229920061,0.43103448275862066,2627,1200,1741,1427,0.5877421644063724
SICdb,MetaDrug,0,0.6687342833193629,0.8040717597258618,0.7301848801025078,4961,3989,1976,972,0.4503652771809196,0.39893414541301864,0.42309245054501415,2627,1048,1279,1579,0.576638665323761
NWICU,Prediction-only training,0,0.612921432871764,0.8738733905579399,0.7204971691436659,18640,16289,10287,2351,0.45750347383047707,0.36935589417593717,0.4087311850204314,10697,3951,4685,6746,0.5646141770820486
NWICU,Fixed weight 0.05,0,0.6139722515457698,0.8736587982832618,0.7211495881675671,18640,16285,10239,2355,0.4590358584659226,0.36140974104889223,0.4044144568230556,10697,3866,4556,6831,0.5627820224953114
NWICU,Fixed weight 0.1,0,0.6093924711144242,0.8771459227467812,0.7191554871343743,18640,16350,10480,2290,0.46143617021276595,0.3568290174815369,0.40244609626232275,10697,3817,4455,6880,0.5608007916983485
NWICU,Fixed weight 1,0,0.6159841831109083,0.8691523605150214,0.7209897421063172,18640,16201,10100,2439,0.47150389153904093,0.35112648406095165,0.40250763542838774,10697,3756,4210,6941,0.5617486887673524
NWICU,w/o clinical associations,0,0.6085508891411275,0.8628755364806867,0.713734191258043,18640,16084,10346,2556,0.4715632603406326,0.28989436290548753,0.35905748856597003,10697,3101,3475,7596,0.5363958399120066
NWICU,w/o longitudinal history,0,0.6387906446092413,0.6007510729613734,0.6191871716892452,18640,11198,6332,7442,0.3682307631847835,0.43797326353183136,0.4000853970964987,10697,4685,8038,6012,0.5096362843928719
NWICU,w/o training-case memory,0,0.6056829141627718,0.8759656652360515,0.7161717619193825,18640,16328,10630,2312,0.4561937211000243,0.3504720949799009,0.39640496960084587,10697,3749,4469,6948,0.5562883657601142
NWICU,w/o medication-set block,0,0.6098490509639815,0.8756437768240344,0.7189674918509382,18640,16322,10442,2318,0.4568800764452938,0.3575768907170235,0.4011746814201059,10697,3825,4547,6872,0.5600710866355221
NWICU,Prediction-only training,1,0.6167856733743174,0.8665772532188841,0.7206495795132615,18640,16153,10036,2487,0.44556095406360424,0.37720856314854634,0.40854553738672605,10697,4035,5021,6662,0.5645975584499938
NWICU,Fixed weight 0.05,1,0.6067856878287281,0.878862660944206,0.7179105131688506,18640,16382,10616,2258,0.43743338307397145,0.3836589698046181,0.40878529807261316,10697,4104,5278,6593,0.5633479056207319
NWICU,Fixed weight 0.1,1,0.6104149470998724,0.8728540772532188,0.7184174504349362,18640,16270,10384,2370,0.44745347152568815,0.37533888005982985,0.40823589222165735,10697,4015,4958,6682,0.5633266713282967
NWICU,Fixed weight 1,1,0.6221558975154076,0.8611051502145923,0.7223834919777673,18640,16051,9748,2589,0.477779209068659,0.34673272880246797,0.4018418201516793,10697,3709,4054,6988,0.5621126560647233
NWICU,w/o clinical associations,1,0.5964611455673112,0.8770922746781116,0.7100542888165038,18640,16349,11061,2291,0.4249071494893222,0.34224548938954846,0.37912287060529176,10697,3661,4955,7036,0.5445885797108978
NWICU,w/o longitudinal history,1,0.6337792642140468,0.6099785407725322,0.6216511755057409,18640,11370,6570,7270,0.35839044881715676,0.4546134430214079,0.400807714497651,10697,4863,8706,5834,0.511229445001696
NWICU,w/o training-case memory,1,0.6014093811935697,0.8790772532188841,0.7142047683389269,18640,16386,10860,2254,0.42835579514824795,0.37141254557352527,0.3978569997997196,10697,3973,5302,6724,0.5560308840693232
NWICU,w/o medication-set block,1,0.6089160578500075,0.8763948497854077,0.7185713028943432,18640,16336,10492,2304,0.4534060577927353,0.365242591380761,0.4045769907838873,10697,3907,4710,6790,0.5615741468391153
NWICU,Prediction-only training,2,0.6151803664226377,0.8700643776824034,0.7207519498700087,18640,16218,10145,2422,0.45938047925189945,0.3673927269327849,0.4082692707251195,10697,3930,4625,6767,0.5645106102975641
NWICU,Fixed weight 0.05,2,0.6175964516499063,0.8665236051502145,0.7211841135891769,18640,16152,10001,2488,0.45514248856573236,0.36281200336542957,0.40376612567623804,10697,3881,4646,6816,0.5624751196327075
NWICU,Fixed weight 0.1,2,0.6160411506953706,0.867381974248927,0.7204188481675393,18640,16168,10077,2472,0.46845620979713015,0.3540244928484622,0.40327991054789414,10697,3787,4297,6910,0.5618493793577167
NWICU,Fixed weight 1,2,0.628584972742356,0.8536480686695279,0.7240296673795331,18640,15912,9402,2728,0.5007299270072992,0.32065064971487334,0.3909500199464296,10697,3430,3420,7267,0.5574898436629814
NWICU,w/o clinical associations,2,0.5976876491099284,0.8736051502145923,0.7097744360902256,18640,16284,10961,2356,0.4204505248260408,0.33327101056370945,0.3718189403420943,10697,3565,4914,7132,0.5407966882161599
NWICU,w/o longitudinal history,2,0.6425633003070862,0.5949570815450643,0.6178445082035712,18640,11090,6169,7550,0.372809863724854,0.4296531737870431,0.39921824104234527,10697,4596,7732,6101,0.5085313746229583
NWICU,w/o training-case memory,2,0.6092857142857143,0.8694742489270386,0.7164898320070734,18640,16207,10393,2433,0.43969762913755583,0.358885668879125,0.39520280008235537,10697,3839,4892,6858,0.5558463160447144
NWICU,w/o medication-set block,2,0.6167036668452882,0.8643776824034335,0.7198320153688067,18640,16112,10014,2528,0.46570619381849526,0.35355707207628306,0.4019555744499947,10697,3782,4339,6915,0.5608937949094007
NWICU,EviDrug,0,0.6142012731130646,0.8696351931330472,0.7199324924498135,18640,16210,10182,2430,0.47982708933717577,0.3424324576984201,0.3996508646555016,10697,3663,3971,7034,0.5597916785526575
NWICU,EviDrug,1,0.6153904703912315,0.8674892703862661,0.7200106866150147,18640,16170,10106,2470,0.4571053573559241,0.3581377956436384,0.40161442499213756,10697,3831,4550,6866,0.5608125558035761
NWICU,EviDrug,2,0.6135943570593339,0.8726931330472103,0.7205598990055592,18640,16267,10244,2373,0.45928185871861066,0.36589698046181174,0.40730527082574536,10697,3914,4608,6783,0.5639325849156522
NWICU,Extended backbone,0,0.6140350877192983,0.8581008583690987,0.7158361117948489,18640,15995,10054,2645,0.4663292562912976,0.3100869402636253,0.37248736664795057,10697,3317,3796,7380,0.5441617392213998
NWICU,Extended backbone,1,0.6105972364965171,0.860568669527897,0.71434615127697,18640,16041,10230,2599,0.44011175898931,0.3386930915209872,0.3827988800253579,10697,3623,4609,7074,0.5485725156511639
NWICU,Extended backbone,2,0.6195163873588813,0.8508047210300429,0.7169691900811501,18640,15859,9740,2781,0.47294735306985564,0.3031691128353744,0.36948843568417455,10697,3243,3614,7454,0.5432288128826623
NWICU,RETAIN,0,0.6328133522417366,0.6224248927038627,0.627576134581057,18640,11602,6732,7038,0.3352510048073134,0.39768159296999156,0.3638074061404259,10697,4254,8435,6443,0.4956917703607414
NWICU,Deepr,0,0.617325618772099,0.61818669527897,0.6177558569667078,18640,11523,7143,7117,0.3255093724531377,0.3733757128166776,0.3478033700526843,10697,3994,8276,6703,0.482779613509696
NWICU,Transformer,0,0.6154043382390647,0.6438304721030043,0.6292965575102908,18640,12001,7500,6639,0.3131677842458183,0.3973076563522483,0.3502554804681062,10697,4250,9321,6447,0.4897760189891985
NWICU,GAMENet,0,0.5849656788883308,0.7497854077253219,0.6571992852440516,18640,13976,9916,4664,0.2649630127774042,0.4788258390202861,0.3411482616224857,10697,5122,14209,5575,0.49917377343326863
NWICU,MeLU,0,0.6056690065943416,0.6109978540772533,0.6083217604956735,18640,11389,7415,7251,0.30330618112122665,0.35505281854725623,0.3271458719152418,10697,3798,8724,6899,0.4677338162054577
NWICU,MICRON,0,0.6455585894382153,0.596137339055794,0.6198644464898335,18640,11112,6101,7528,0.30077402561819305,0.41048892212769933,0.3471695129664769,10697,4391,10208,6306,0.4835169797281552
NWICU,SafeDrug,0,0.5631429196760779,0.6901824034334764,0.620224177413523,18640,12865,9980,5775,0.2323975317723019,0.5316443862765261,0.323419017288444,10697,5687,18784,5010,0.4718215973509835
NWICU,COGNet,0,0.6149401756062054,0.7251609442060086,0.6655178356022747,18640,13517,8464,5123,0.42138245347512343,0.20744133869309153,0.2780179164317484,10697,2219,3047,8478,0.47176787601701153
NWICU,MoleRec,0,0.5632394940840473,0.7406115879828327,0.6398609501738123,18640,13805,10705,4835,0.2424886895325007,0.5862391324670468,0.343071283987089,10697,6271,19590,4426,0.4914661170804506
NWICU,ARCI,0,0.5429334690242972,0.9158798283261803,0.681734685727977,18640,17072,14372,1568,0.2523783783783784,0.4364775170608582,0.3198273795252937,10697,4669,13831,6028,0.5007810326266353
NWICU,SSPNet,0,0.5578796933870339,0.9214592274678112,0.6949906935340293,18640,17176,13612,1464,0.35923379933575345,0.43479480228101336,0.3934190492302487,10697,4651,8296,6046,0.544204871382139
NWICU,MetaDrug,0,0.6072205109621308,0.7191523605150214,0.6584635032910895,18640,13405,8671,5235,0.34142030848329047,0.3973076563522483,0.367249945992655,10697,4250,8198,6447,0.5128567246418723
MIMIC-IV,Prediction-only training,0,0.6444896056452178,0.871284110802183,0.7409200290026656,242775,211526,116681,31249,0.48036703441714873,0.4546457927909611,0.46715263114699057,137716,62612,67730,75104,0.6040363300748282
MIMIC-IV,Fixed weight 0.05,0,0.6536894423165457,0.8597466790237874,0.7426905162628674,242775,208725,110578,34050,0.47510701973709135,0.45533561822881874,0.46501125320262066,137716,62707,69278,75009,0.6038508847327441
MIMIC-IV,Fixed weight 0.1,0,0.6474301644966107,0.8647389558232932,0.7404701985937425,242775,209937,114325,32838,0.4741775243689546,0.45955444538034795,0.46675147961723545,137716,63288,70181,74428,0.603610839105489
MIMIC-IV,Fixed weight 1,0,0.6511047500054391,0.8629018638657193,0.7421889669490295,242775,209491,112256,33284,0.48915356518977293,0.4473263818292718,0.4673058834238553,137716,61604,64336,76112,0.6047474251864424
MIMIC-IV,w/o clinical associations,0,0.6437055226238328,0.8476284625682216,0.7317249226611671,242775,205783,113902,36992,0.4563642689947492,0.4190508001975079,0.43691231470405645,137716,57710,68746,80006,0.5843186186826117
MIMIC-IV,w/o longitudinal history,0,0.6885420540473535,0.7321305735763567,0.7096676308944161,242775,177743,80401,65032,0.4434345973610762,0.49953527549449595,0.46981612060576056,137716,68794,86345,68922,0.5897418757500883
MIMIC-IV,w/o training-case memory,0,0.6429689163788553,0.8580784677170219,0.7351104147699604,242775,208320,115677,34455,0.48551330863396563,0.4129803363443609,0.4463191267293944,137716,56874,60268,80842,0.5907147707496774
MIMIC-IV,w/o medication-set block,0,0.649415386529013,0.86021624961384,0.7400979879685659,242775,208839,112741,33936,0.4750354721740501,0.4375889511748816,0.45554396468311564,137716,60263,66597,77453,0.5978209763258407
MIMIC-IV,Prediction-only training,1,0.6426992860715748,0.8732530120481927,0.7404442581726739,242775,212004,117861,30771,0.4747544360549215,0.4551976531412472,0.4647704061773657,137716,62688,69355,75028,0.6026073321750198
MIMIC-IV,Fixed weight 0.05,1,0.6421602058724573,0.8726475131294409,0.7398688291006621,242775,211857,118056,30918,0.4668472699700385,0.46049115571175464,0.4636474299688913,137716,63417,72424,74299,0.6017581295347767
MIMIC-IV,Fixed weight 0.1,1,0.6579326778352721,0.8552569251364432,0.7437289786912433,242775,207635,107952,35140,0.4693375835444656,0.45330970983763685,0.4611844316641365,137716,62428,70585,75288,0.6024567051776899
MIMIC-IV,Fixed weight 1,1,0.6577585199549013,0.8578807537843682,0.7446077502529432,242775,208272,108367,34503,0.4877350287578675,0.44396439048476577,0.4648215514324921,137716,61141,64216,76575,0.6047146508427177
MIMIC-IV,w/o clinical associations,1,0.6346998447054256,0.8619421274842961,0.7310693467442019,242775,209258,120438,33517,0.44918219796821285,0.4231607075430596,0.4357833496601285,137716,58276,71462,79440,0.5834263482021652
MIMIC-IV,w/o longitudinal history,1,0.6658032398375746,0.7591267634641129,0.7094089637956884,242775,184297,92507,58478,0.4101272812612165,0.5393127886374859,0.4659312257105307,137716,74272,106823,63444,0.5876700947531095
MIMIC-IV,w/o training-case memory,1,0.6483093788139768,0.8511378848728246,0.7360054425257879,242775,206635,112094,36140,0.4700821465026977,0.4213453774434343,0.44438147606393164,137716,58026,65412,79690,0.5901934592948598
MIMIC-IV,w/o medication-set block,1,0.6519078338709274,0.8591247039439811,0.7413078285965109,242775,208574,111370,34201,0.48035885933995515,0.43544686165732377,0.45680159661177044,137716,59968,64872,77748,0.5990547126041407
MIMIC-IV,Prediction-only training,2,0.6658773598333398,0.8478797240243023,0.7459372684165991,242775,205844,103288,36931,0.5009802909916418,0.4230445264166836,0.4587257094264748,137716,58260,58032,79456,0.602331488921537
MIMIC-IV,Fixed weight 0.05,2,0.6618745559403184,0.8518504788384307,0.744941312926285,242775,206808,105650,35967,0.5041279266609371,0.4216721368613669,0.45922809570316364,137716,58071,57120,79645,0.6020847043147243
MIMIC-IV,Fixed weight 0.1,2,0.6634710818370477,0.8480733189166925,0.7444996284571117,242775,205891,104433,36884,0.5025933339134975,0.41936303697464344,0.4572213469714123,137716,57753,57157,79963,0.600860487714262
MIMIC-IV,Fixed weight 1,2,0.6711737638921322,0.8405437133147976,0.7463707951881261,242775,204063,99976,38712,0.5205651956517713,0.408231432803741,0.457605183261841,137716,56220,51778,81496,0.6019879892249835
MIMIC-IV,w/o clinical associations,2,0.6412523054280321,0.8578478014622593,0.733902796571944,242775,208264,116513,34511,0.4683919102025795,0.40663394231607075,0.4353335354524748,137716,56000,63558,81716,0.5846181660122094
MIMIC-IV,w/o longitudinal history,2,0.6843366300254141,0.7364761610544743,0.7094497140147645,242775,178798,82474,63977,0.43847898284921183,0.5138618606407389,0.4731869425090603,137716,70767,90625,66949,0.5913183282619124
MIMIC-IV,w/o training-case memory,2,0.6484267097610703,0.8528143342601174,0.7367072663030135,242775,207042,112257,35733,0.4859490495192874,0.41913793604228994,0.45007758345094306,137716,57722,61060,79994,0.5933924248769783
MIMIC-IV,w/o medication-set block,2,0.6575197454328782,0.8545278550097827,0.7431894836205492,242775,207458,108058,35317,0.4969059298677437,0.41632054372767147,0.45305770887166236,137716,57334,58048,80382,0.5981235962461058
MIMIC-IV,EviDrug,0,0.6452296062799345,0.8684254968592318,0.7403718855898723,242775,210832,115923,31943,0.4717642147947166,0.45956896802114494,0.4655867467043315,137716,63290,70866,74426,0.6029793161471019
MIMIC-IV,EviDrug,1,0.6530883419624322,0.8604222016270209,0.7425540726205647,242775,208889,110959,33886,0.4825189770217751,0.442650091492637,0.46172548692876053,137716,60960,65377,76756,0.6021397797746626
MIMIC-IV,EviDrug,2,0.661026409798418,0.8536504994336319,0.7450902848308901,242775,207245,106275,35530,0.4913800167155569,0.4354541229777223,0.46172976385712855,137716,59969,62073,77747,0.6034100243440094
MIMIC-IV,Extended backbone,0,0.6772504505860183,0.8156770672433323,0.740046190757364,242775,198026,94371,44749,0.53693952091783,0.34799151877777457,0.4222936952020091,137716,47924,41330,89792,0.5811699429796866
MIMIC-IV,Extended backbone,1,0.6786893259026461,0.8121264545360931,0.7394361707314329,242775,197164,93343,45611,0.5223089055669056,0.3582880711028493,0.42502314964360316,137716,49342,45127,88374,0.582229660187518
MIMIC-IV,Extended backbone,2,0.6685899543925035,0.8290680671403563,0.7402311785841691,242775,201277,99770,41498,0.5176035146846413,0.3747059165238607,0.4347126514245278,137716,51603,48093,86113,0.5874719150043485
MIMIC-IV,RETAIN,0,0.6772788035919978,0.7241519925857275,0.6999315221199478,242775,175806,83771,66969,0.41870430515216117,0.42499782160388044,0.4218275904317807,137716,58529,81257,79187,0.5608795562758643
MIMIC-IV,Deepr,0,0.6745941086473313,0.6738049634435177,0.6741993051233757,242775,163583,78908,79192,0.42911740543629673,0.3489500130703767,0.3849037260115977,137716,48056,63932,89660,0.5295515155674867
MIMIC-IV,Transformer,0,0.6728486616235689,0.6708310163731851,0.6718383241684577,242775,162861,79186,79914,0.4120986036194989,0.29679920996834064,0.3450724142152207,137716,40874,58311,96842,0.5084553691918392
MIMIC-IV,GAMENet,0,0.6394194226011968,0.7623149006281537,0.6954798003047663,242775,185071,104365,57704,0.34479110673970975,0.4378213134276337,0.3857768962538789,137716,60295,114579,77421,0.5406283482793226
MIMIC-IV,MeLU,0,0.606071978754508,0.698445062300484,0.6489880432952128,242775,169565,110212,73210,0.35340256059771136,0.3585785239187894,0.35597172813742345,137716,49382,90351,88334,0.5024798857163181
MIMIC-IV,MICRON,0,0.684436763625914,0.7063618576871589,0.6952264927725423,242775,171487,79065,71288,0.39728777322701536,0.46417264515379475,0.428133696340128,137716,63924,96977,73792,0.5616800945563352
MIMIC-IV,SafeDrug,0,0.6232299459615814,0.7809865101431367,0.6932466549543604,242775,189604,114624,53171,0.33021293580366096,0.5166356850329664,0.4029050342601506,137716,71149,144315,66567,0.5480758446072556
MIMIC-IV,COGNet,0,0.6039237952571367,0.6177448254556688,0.6107561300411724,242775,149973,98358,92802,0.3978276549705121,0.34042522292253624,0.36689479224138266,137716,46882,70963,90834,0.4888254611412775
MIMIC-IV,MoleRec,0,0.6381427814101431,0.7734939759036145,0.6993294764106412,242775,187785,106483,54990,0.3489397406559878,0.4982645444247582,0.4104424492920931,137716,68619,128031,69097,0.5548859628513672
MIMIC-IV,ARCI,0,0.5139835531189806,0.914459890845433,0.658083238601416,242775,222008,209928,20767,0.24902084764343843,0.39750646257515465,0.30621257505964217,137716,54743,165090,82973,0.4821479068305291
MIMIC-IV,SSPNet,0,0.6229241396641526,0.8576583256101329,0.7216836442913243,242775,208218,126041,34557,0.4283523882537249,0.4665761422056987,0.44664796799677464,137716,64255,85750,73461,0.5841658061440494
MIMIC-IV,MetaDrug,0,0.621879872682053,0.7951148182473484,0.6979079104593631,242775,193034,117370,49741,0.3990601600164119,0.45199541084550815,0.42388151174668026,137716,62247,93737,75469,0.5608947111030217


==> anc/tables/clinical_analyses/equal_k.csv <==
dataset,method,seed,k,f1,jaccard,ddi,patients
SICdb,Prediction-only training,0,7,0.6006202697753906,0.44773417711257935,0.24713064713064714,780
SICdb,Prediction-only training,0,10,0.6412100195884705,0.4934849739074707,0.16623931623931623,780
SICdb,Prediction-only training,0,12,0.6412919759750366,0.49357542395591736,0.13280885780885782,780
SICdb,Prediction-only training,0,15,0.6182286143302917,0.4680258631706238,0.10597069597069597,780
SICdb,Fixed weight 0.05,0,7,0.5987200736999512,0.44590723514556885,0.23998778998779,780
SICdb,Fixed weight 0.05,0,10,0.63987135887146,0.4921587109565735,0.1613960113960114,780
SICdb,Fixed weight 0.05,0,12,0.6407094597816467,0.49304085969924927,0.12826340326340327,780
SICdb,Fixed weight 0.05,0,15,0.617671012878418,0.46742483973503113,0.10236874236874237,780
SICdb,Fixed weight 0.1,0,7,0.5991610288619995,0.44649872183799744,0.23931623931623933,780
SICdb,Fixed weight 0.1,0,10,0.642512321472168,0.49534931778907776,0.1617094017094017,780
SICdb,Fixed weight 0.1,0,12,0.6397274136543274,0.4918786585330963,0.12766122766122767,780
SICdb,Fixed weight 0.1,0,15,0.6192920207977295,0.4693710207939148,0.10089133089133089,780
SICdb,Fixed weight 1,0,7,0.6009539365768433,0.4480830132961273,0.24884004884004884,780
SICdb,Fixed weight 1,0,10,0.6416400074958801,0.49376368522644043,0.16675213675213676,780
SICdb,Fixed weight 1,0,12,0.6406986117362976,0.4927879273891449,0.13267288267288269,780
SICdb,Fixed weight 1,0,15,0.6177561283111572,0.4675915837287903,0.10385836385836386,780
SICdb,w/o clinical associations,0,7,0.5980033874511719,0.4451172351837158,0.25506715506715505,780
SICdb,w/o clinical associations,0,10,0.6388621926307678,0.49072766304016113,0.1656980056980057,780
SICdb,w/o clinical associations,0,12,0.637005627155304,0.4885134994983673,0.1289044289044289,780
SICdb,w/o clinical associations,0,15,0.616935133934021,0.466574102640152,0.09996336996336996,780
SICdb,w/o longitudinal history,0,7,0.5817088484764099,0.43093207478523254,0.22283272283272285,780
SICdb,w/o longitudinal history,0,10,0.6083778738975525,0.4597861170768738,0.1421082621082621,780
SICdb,w/o longitudinal history,0,12,0.6074756979942322,0.459382563829422,0.11212121212121212,780
SICdb,w/o longitudinal history,0,15,0.5865844488143921,0.43612897396087646,0.08564102564102564,780
SICdb,w/o training-case memory,0,7,0.5997016429901123,0.4469906985759735,0.24462759462759462,780
SICdb,w/o training-case memory,0,10,0.6413697600364685,0.493815541267395,0.16085470085470085,780
SICdb,w/o training-case memory,0,12,0.6390756964683533,0.4910966157913208,0.12707847707847708,780
SICdb,w/o training-case memory,0,15,0.6187069416046143,0.468464732170105,0.09993894993894994,780
SICdb,w/o medication-set block,0,7,0.6020940542221069,0.44909384846687317,0.24212454212454212,780
SICdb,w/o medication-set block,0,10,0.641745924949646,0.4938853681087494,0.160997150997151,780
SICdb,w/o medication-set block,0,12,0.639599084854126,0.4915337860584259,0.1259129759129759,780
SICdb,w/o medication-set block,0,15,0.6186893582344055,0.4688492715358734,0.09788766788766788,780
SICdb,Prediction-only training,1,7,0.5991823673248291,0.44573232531547546,0.2463980463980464,780
SICdb,Prediction-only training,1,10,0.6400449275970459,0.4921816289424896,0.16621082621082622,780
SICdb,Prediction-only training,1,12,0.6402409672737122,0.49251267313957214,0.13247863247863248,780
SICdb,Prediction-only training,1,15,0.6177236437797546,0.4675135612487793,0.10487179487179488,780
SICdb,Fixed weight 0.05,1,7,0.5996533632278442,0.4465000331401825,0.23931623931623933,780
SICdb,Fixed weight 0.05,1,10,0.6391254663467407,0.49117153882980347,0.1623931623931624,780
SICdb,Fixed weight 0.05,1,12,0.6403830647468567,0.49259787797927856,0.13016705516705518,780
SICdb,Fixed weight 0.05,1,15,0.6168941855430603,0.4666610360145569,0.10388278388278388,780
SICdb,Fixed weight 0.1,1,7,0.601044774055481,0.4476413130760193,0.2347985347985348,780
SICdb,Fixed weight 0.1,1,10,0.638568103313446,0.49058032035827637,0.15886039886039885,780
SICdb,Fixed weight 0.1,1,12,0.6387012004852295,0.49080246686935425,0.1259129759129759,780
SICdb,Fixed weight 0.1,1,15,0.6171534061431885,0.4670172333717346,0.10007326007326008,780
SICdb,Fixed weight 1,1,7,0.600604236125946,0.44656938314437866,0.24297924297924298,780
SICdb,Fixed weight 1,1,10,0.6420984268188477,0.49410873651504517,0.16515669515669515,780
SICdb,Fixed weight 1,1,12,0.641394853591919,0.49323636293411255,0.13156565656565655,780
SICdb,Fixed weight 1,1,15,0.6176185607910156,0.4675290882587433,0.10625152625152626,780
SICdb,w/o clinical associations,1,7,0.6005961298942566,0.4472714066505432,0.2622100122100122,780
SICdb,w/o clinical associations,1,10,0.6372804045677185,0.48863720893859863,0.16555555555555557,780
SICdb,w/o clinical associations,1,12,0.6374946236610413,0.489658385515213,0.1286130536130536,780
SICdb,w/o clinical associations,1,15,0.6150327324867249,0.4645576775074005,0.10108669108669109,780
SICdb,w/o longitudinal history,1,7,0.5815420746803284,0.4302656054496765,0.21355311355311354,780
SICdb,w/o longitudinal history,1,10,0.6088883280754089,0.4600610136985779,0.13786324786324786,780
SICdb,w/o longitudinal history,1,12,0.6068689823150635,0.4580483138561249,0.11208236208236208,780
SICdb,w/o longitudinal history,1,15,0.5850441455841064,0.4343317747116089,0.08521367521367522,780
SICdb,w/o training-case memory,1,7,0.5964933633804321,0.4438096284866333,0.24670329670329672,780
SICdb,w/o training-case memory,1,10,0.64151531457901,0.49401113390922546,0.16225071225071225,780
SICdb,w/o training-case memory,1,12,0.6402477622032166,0.4927590489387512,0.12828282828282828,780
SICdb,w/o training-case memory,1,15,0.6176151633262634,0.4674213230609894,0.09981684981684982,780
SICdb,w/o medication-set block,1,7,0.6000130772590637,0.4468410015106201,0.24242979242979243,780
SICdb,w/o medication-set block,1,10,0.6411925554275513,0.4933262765407562,0.16176638176638178,780
SICdb,w/o medication-set block,1,12,0.6394447684288025,0.4915808141231537,0.12651515151515152,780
SICdb,w/o medication-set block,1,15,0.6188064813613892,0.46879175305366516,0.09987789987789988,780
SICdb,Prediction-only training,2,7,0.6008996367454529,0.4476225972175598,0.25115995115995116,780
SICdb,Prediction-only training,2,10,0.6436461806297302,0.49567103385925293,0.165982905982906,780
SICdb,Prediction-only training,2,12,0.641434907913208,0.4937337338924408,0.13183760683760684,780
SICdb,Prediction-only training,2,15,0.6184973120689392,0.46843814849853516,0.10527472527472527,780
SICdb,Fixed weight 0.05,2,7,0.6009466052055359,0.4475689232349396,0.24792429792429793,780
SICdb,Fixed weight 0.05,2,10,0.642058789730072,0.4944224953651428,0.16418803418803418,780
SICdb,Fixed weight 0.05,2,12,0.6397787928581238,0.49205681681632996,0.12911810411810412,780
SICdb,Fixed weight 0.05,2,15,0.6175651550292969,0.4676720201969147,0.1021978021978022,780
SICdb,Fixed weight 0.1,2,7,0.6020388007164001,0.44882649183273315,0.24114774114774115,780
SICdb,Fixed weight 0.1,2,10,0.642172634601593,0.4944276511669159,0.16054131054131054,780
SICdb,Fixed weight 0.1,2,12,0.6392694115638733,0.4918569028377533,0.12635975135975136,780
SICdb,Fixed weight 0.1,2,15,0.6181613802909851,0.4684636890888214,0.10084249084249085,780
SICdb,Fixed weight 1,2,7,0.6011075377464294,0.4478800594806671,0.2454212454212454,780
SICdb,Fixed weight 1,2,10,0.6428673267364502,0.4945557117462158,0.16527065527065526,780
SICdb,Fixed weight 1,2,12,0.6418874263763428,0.4938618242740631,0.13127428127428128,780
SICdb,Fixed weight 1,2,15,0.6182637810707092,0.46832913160324097,0.10605616605616605,780
SICdb,w/o clinical associations,2,7,0.5980971455574036,0.4445796608924866,0.2653846153846154,780
SICdb,w/o clinical associations,2,10,0.6396721601486206,0.4915711581707001,0.16415954415954415,780
SICdb,w/o clinical associations,2,12,0.6370881795883179,0.48890194296836853,0.1266899766899767,780
SICdb,w/o clinical associations,2,15,0.6158499121665955,0.4652414619922638,0.09978021978021978,780
SICdb,w/o longitudinal history,2,7,0.5804881453514099,0.4293442666530609,0.2206959706959707,780
SICdb,w/o longitudinal history,2,10,0.608968198299408,0.46070823073387146,0.13675213675213677,780
SICdb,w/o longitudinal history,2,12,0.6086097359657288,0.46044498682022095,0.10982905982905983,780
SICdb,w/o longitudinal history,2,15,0.5852401256561279,0.4347975254058838,0.08351648351648351,780
SICdb,w/o training-case memory,2,7,0.5963337421417236,0.44379034638404846,0.24328449328449328,780
SICdb,w/o training-case memory,2,10,0.639858603477478,0.4925287961959839,0.16153846153846155,780
SICdb,w/o training-case memory,2,12,0.6392459273338318,0.4913753867149353,0.1286130536130536,780
SICdb,w/o training-case memory,2,15,0.6216068267822266,0.4719679653644562,0.10336996336996337,780
SICdb,w/o medication-set block,2,7,0.597091019153595,0.44383004307746887,0.23778998778998778,780
SICdb,w/o medication-set block,2,10,0.6383318305015564,0.490003377199173,0.1601994301994302,780
SICdb,w/o medication-set block,2,12,0.6381165981292725,0.4904520809650421,0.12554390054390055,780
SICdb,w/o medication-set block,2,15,0.6168282628059387,0.46683773398399353,0.09916971916971917,780
SICdb,EviDrug,0,7,0.601291298866272,0.4486681818962097,0.24023199023199024,780
SICdb,EviDrug,0,10,0.6404790282249451,0.49298009276390076,0.16128205128205128,780
SICdb,EviDrug,0,12,0.6402567625045776,0.49272266030311584,0.12556332556332556,780
SICdb,EviDrug,0,15,0.6171483993530273,0.4668895900249481,0.09632478632478632,780
SICdb,EviDrug,1,7,0.5993771553039551,0.4463251233100891,0.23876678876678878,780
SICdb,EviDrug,1,10,0.641909658908844,0.4939500093460083,0.16145299145299144,780
SICdb,EviDrug,1,12,0.6391396522521973,0.49121078848838806,0.1281857031857032,780
SICdb,EviDrug,1,15,0.617435097694397,0.46740370988845825,0.10125763125763126,780
SICdb,EviDrug,2,7,0.6024465560913086,0.449170857667923,0.2468864468864469,780
SICdb,EviDrug,2,10,0.642733633518219,0.4949122369289398,0.16347578347578348,780
SICdb,EviDrug,2,12,0.6397048830986023,0.4918312132358551,0.1286130536130536,780
SICdb,EviDrug,2,15,0.6176781058311462,0.4676995575428009,0.10234432234432235,780
SICdb,Extended backbone,0,7,0.5992048382759094,0.4463214576244354,0.2574481074481074,780
SICdb,Extended backbone,0,10,0.6395047307014465,0.49118050932884216,0.16712250712250712,780
SICdb,Extended backbone,0,12,0.6392289400100708,0.49077194929122925,0.1324009324009324,780
SICdb,Extended backbone,0,15,0.6163570880889893,0.4660933017730713,0.10450549450549451,780
SICdb,Extended backbone,1,7,0.5973021984100342,0.44397926330566406,0.2605616605616606,780
SICdb,Extended backbone,1,10,0.6369006633758545,0.48866748809814453,0.1674074074074074,780
SICdb,Extended backbone,1,12,0.6367578506469727,0.48845192790031433,0.13144910644910646,780
SICdb,Extended backbone,1,15,0.6148916482925415,0.46435099840164185,0.10533577533577533,780
SICdb,Extended backbone,2,7,0.5993108749389648,0.44577088952064514,0.26556776556776557,780
SICdb,Extended backbone,2,10,0.6402838230133057,0.49224475026130676,0.16754985754985754,780
SICdb,Extended backbone,2,12,0.640099287033081,0.49209919571876526,0.13131313131313133,780
SICdb,Extended backbone,2,15,0.6162077188491821,0.46533694863319397,0.10312576312576313,780
SICdb,RETAIN,0,7,0.5752283334732056,0.4239487946033478,0.23815628815628814,780
SICdb,RETAIN,0,10,0.5988172292709351,0.44817104935646057,0.15538461538461537,780
SICdb,RETAIN,0,12,0.6008081436157227,0.4509212076663971,0.12344599844599845,780
SICdb,RETAIN,0,15,0.5799384713172913,0.42843738198280334,0.10288156288156289,780
SICdb,Deepr,0,7,0.5715781450271606,0.41953563690185547,0.2412087912087912,780
SICdb,Deepr,0,10,0.6011334657669067,0.45067098736763,0.15467236467236467,780
SICdb,Deepr,0,12,0.59829181432724,0.44825419783592224,0.12606837606837606,780
SICdb,Deepr,0,15,0.577494740486145,0.42608150839805603,0.10482295482295483,780
SICdb,Transformer,0,7,0.5726203918457031,0.4210342764854431,0.22887667887667887,780
SICdb,Transformer,0,10,0.600909948348999,0.45035430788993835,0.1517094017094017,780
SICdb,Transformer,0,12,0.5948231816291809,0.4431092143058777,0.12453379953379953,780
SICdb,Transformer,0,15,0.57170170545578,0.41921210289001465,0.10389499389499389,780
SICdb,GAMENet,0,7,0.5783931612968445,0.4273257255554199,0.22832722832722832,780
SICdb,GAMENet,0,10,0.5983014106750488,0.44782721996307373,0.1476068376068376,780
SICdb,GAMENet,0,12,0.5921164751052856,0.440268337726593,0.14448329448329447,780
SICdb,GAMENet,0,15,0.5768104791641235,0.4241933524608612,0.1186935286935287,780
SICdb,MeLU,0,7,0.5719296336174011,0.42121753096580505,0.23357753357753358,780
SICdb,MeLU,0,10,0.5959498286247253,0.4462864100933075,0.14324786324786326,780
SICdb,MeLU,0,12,0.5928255319595337,0.4426177144050598,0.12037684537684537,780
SICdb,MeLU,0,15,0.5762332081794739,0.42434263229370117,0.11429792429792429,780
SICdb,MICRON,0,7,0.5760306119918823,0.42448416352272034,0.22661782661782662,780
SICdb,MICRON,0,10,0.6043001413345337,0.4544966220855713,0.15572649572649572,780
SICdb,MICRON,0,12,0.5981983542442322,0.44843921065330505,0.12365967365967366,780
SICdb,MICRON,0,15,0.5785435438156128,0.4270108640193939,0.11178266178266179,780
SICdb,SafeDrug,0,7,0.5340315103530884,0.3813958466053009,0.09523809523809523,780
SICdb,SafeDrug,0,10,0.5478838086128235,0.39771029353141785,0.1111111111111111,780
SICdb,SafeDrug,0,12,0.5478292107582092,0.39660897850990295,0.07575757575757576,780
SICdb,SafeDrug,0,15,0.5535547137260437,0.40053024888038635,0.06666666666666667,780
SICdb,MoleRec,0,7,0.5272103548049927,0.37434202432632446,0.09523809523809523,780
SICdb,MoleRec,0,10,0.5680367350578308,0.4177619218826294,0.1111111111111111,780
SICdb,MoleRec,0,12,0.5520325303077698,0.3997872471809387,0.07575757575757576,780
SICdb,MoleRec,0,15,0.5355468392372131,0.3836313486099243,0.047619047619047616,780
SICdb,ARCI,0,7,0.5583569407463074,0.40560150146484375,0.22576312576312577,780
SICdb,ARCI,0,10,0.6001439690589905,0.4483857750892639,0.15136752136752138,780
SICdb,ARCI,0,12,0.6056618094444275,0.45443764328956604,0.12228049728049728,780
SICdb,ARCI,0,15,0.5910986661911011,0.43869122862815857,0.09727716727716727,780
SICdb,SSPNet,0,7,0.5871649384498596,0.435470849275589,0.2,780
SICdb,SSPNet,0,10,0.6200740933418274,0.47210878133773804,0.12535612535612536,780
SICdb,SSPNet,0,12,0.6217191219329834,0.473811537027359,0.10056332556332556,780
SICdb,SSPNet,0,15,0.608953595161438,0.45874494314193726,0.08307692307692308,780
SICdb,MetaDrug,0,7,0.5786532163619995,0.42695000767707825,0.23009768009768009,780
SICdb,MetaDrug,0,10,0.6124792098999023,0.4625515639781952,0.1555840455840456,780
SICdb,MetaDrug,0,12,0.6097362637519836,0.45956891775131226,0.1304972804972805,780
SICdb,MetaDrug,0,15,0.5924936532974243,0.44034862518310547,0.11273504273504273,780
NWICU,Prediction-only training,0,8,0.5519406199455261,0.3984854221343994,0.18756073858114675,2499
NWICU,Prediction-only training,0,11,0.5791215896606445,0.42573830485343933,0.14958710757030086,2499
NWICU,Prediction-only training,0,15,0.5754709839820862,0.4227076470851898,0.12188113340574325,2499
NWICU,Prediction-only training,0,20,0.5434404611587524,0.39101988077163696,0.10683641877803753,2499
NWICU,Fixed weight 0.05,0,8,0.5508763790130615,0.3976324200630188,0.17881438289601556,2499
NWICU,Fixed weight 0.05,0,11,0.5791865587234497,0.42600879073143005,0.13915384335552403,2499
NWICU,Fixed weight 0.05,0,15,0.5753989219665527,0.4226985573768616,0.11315764400998495,2499
NWICU,Fixed weight 0.05,0,20,0.5441968441009521,0.39173564314842224,0.10109306880646995,2499
NWICU,Fixed weight 0.1,0,8,0.5507433414459229,0.39753982424736023,0.1772137426399131,2499
NWICU,Fixed weight 0.1,0,11,0.5787310004234314,0.4256236255168915,0.13793881188839172,2499
NWICU,Fixed weight 0.1,0,15,0.5741233229637146,0.42136746644973755,0.1119762190590522,2499
NWICU,Fixed weight 0.1,0,20,0.5428211092948914,0.3903105854988098,0.09964406815357722,2499
NWICU,Fixed weight 1,0,8,0.5512213706970215,0.3978525996208191,0.1907048533699194,2499
NWICU,Fixed weight 1,0,11,0.5788945555686951,0.42567378282546997,0.1504674597111572,2499
NWICU,Fixed weight 1,0,15,0.5747275948524475,0.42204949259757996,0.12246803483298081,2499
NWICU,Fixed weight 1,0,20,0.5430374145507812,0.3907962739467621,0.10766622438449064,2499
NWICU,w/o clinical associations,0,8,0.5408955812454224,0.38824909925460815,0.17599897101697823,2499
NWICU,w/o clinical associations,0,11,0.5687035322189331,0.41579365730285645,0.1323220197169777,2499
NWICU,w/o clinical associations,0,15,0.5640724301338196,0.4113946259021759,0.11024219211494121,2499
NWICU,w/o clinical associations,0,20,0.5355039238929749,0.3837358057498932,0.10199869421452791,2499
NWICU,w/o longitudinal history,0,8,0.4729672074317932,0.3230360150337219,0.1786000114331447,2499
NWICU,w/o longitudinal history,0,11,0.49395161867141724,0.3417656421661377,0.15443995780130235,2499
NWICU,w/o longitudinal history,0,15,0.49810081720352173,0.3456338942050934,0.1400826997465653,2499
NWICU,w/o longitudinal history,0,20,0.4836352467536926,0.333416223526001,0.12905583285945957,2499
NWICU,w/o training-case memory,0,8,0.5497311353683472,0.39662811160087585,0.18271594352026524,2499
NWICU,w/o training-case memory,0,11,0.578045129776001,0.4249705374240875,0.14154752810214996,2499
NWICU,w/o training-case memory,0,15,0.5750870108604431,0.42205026745796204,0.11519274376417234,2499
NWICU,w/o training-case memory,0,20,0.5438509583473206,0.39161598682403564,0.10100250626566416,2499
NWICU,w/o medication-set block,0,8,0.5495744943618774,0.3965665102005005,0.177685359858229,2499
NWICU,w/o medication-set block,0,11,0.5795767307281494,0.4266653060913086,0.13778602350030922,2499
NWICU,w/o medication-set block,0,15,0.5754387974739075,0.42275524139404297,0.11194954172145048,2499
NWICU,w/o medication-set block,0,20,0.5434206128120422,0.3910753130912781,0.09969882689918072,2499
NWICU,Prediction-only training,1,8,0.5509044528007507,0.3976236581802368,0.19039044189104212,2499
NWICU,Prediction-only training,1,11,0.5795693397521973,0.4266839921474457,0.14985630615882717,2499
NWICU,Prediction-only training,1,15,0.5757144689559937,0.4229374825954437,0.1226395320032775,2499
NWICU,Prediction-only training,1,20,0.5427496433258057,0.3903968334197998,0.10601503759398496,2499
NWICU,Fixed weight 0.05,1,8,0.5499098300933838,0.3969717025756836,0.17384096495741153,2499
NWICU,Fixed weight 0.05,1,11,0.5784168839454651,0.42558595538139343,0.13387173051038598,2499
NWICU,Fixed weight 0.05,1,15,0.5750330686569214,0.42238858342170715,0.10811943825149108,2499
NWICU,Fixed weight 0.05,1,20,0.5421364903450012,0.3898890018463135,0.09502537857248163,2499
NWICU,Fixed weight 0.1,1,8,0.5493248105049133,0.396481454372406,0.18048648030640826,2499
NWICU,Fixed weight 0.1,1,11,0.5786730647087097,0.42569050192832947,0.14054349012332207,2499
NWICU,Fixed weight 0.1,1,15,0.574865996837616,0.4221951365470886,0.11404942929552774,2499
NWICU,Fixed weight 0.1,1,20,0.5430378317832947,0.39083218574523926,0.09873423053431898,2499
NWICU,Fixed weight 1,1,8,0.5498563647270203,0.3967565894126892,0.19360601383410508,2499
NWICU,Fixed weight 1,1,11,0.579406201839447,0.4267286956310272,0.1515515297027902,2499
NWICU,Fixed weight 1,1,15,0.5755243301391602,0.42270275950431824,0.12348939575830332,2499
NWICU,Fixed weight 1,1,20,0.5425058603286743,0.39030346274375916,0.10618984435879615,2499
NWICU,w/o clinical associations,1,8,0.5407326221466064,0.3886030614376068,0.17442691362259188,2499
NWICU,w/o clinical associations,1,11,0.5691287517547607,0.41661009192466736,0.12969551456946415,2499
NWICU,w/o clinical associations,1,15,0.5654709339141846,0.41287755966186523,0.10553554755235428,2499
NWICU,w/o clinical associations,1,20,0.5371454954147339,0.3852810263633728,0.09520650365409322,2499
NWICU,w/o longitudinal history,1,8,0.4723129868507385,0.32232293486595154,0.16705253529983422,2499
NWICU,w/o longitudinal history,1,11,0.49270620942115784,0.34076565504074097,0.145578231292517,2499
NWICU,w/o longitudinal history,1,15,0.4974606931209564,0.34485694766044617,0.1317555593666038,2499
NWICU,w/o longitudinal history,1,20,0.48296207189559937,0.3327655494213104,0.12305975021587583,2499
NWICU,w/o training-case memory,1,8,0.5456382632255554,0.39298224449157715,0.16811010118333047,2499
NWICU,w/o training-case memory,1,11,0.5748783946037292,0.4219418168067932,0.1256648113790971,2499
NWICU,w/o training-case memory,1,15,0.5726618766784668,0.4194530248641968,0.1024104880047257,2499
NWICU,w/o training-case memory,1,20,0.542622983455658,0.39007481932640076,0.09262231208272782,2499
NWICU,w/o medication-set block,1,8,0.5485720634460449,0.39536234736442566,0.16803864402904017,2499
NWICU,w/o medication-set block,1,11,0.5786799788475037,0.42592915892601013,0.13136891120084399,2499
NWICU,w/o medication-set block,1,15,0.5742817521095276,0.4215822219848633,0.10599287333981211,2499
NWICU,w/o medication-set block,1,20,0.5434103608131409,0.39106908440589905,0.09294033402834818,2499
NWICU,Prediction-only training,2,8,0.5510327219963074,0.39784374833106995,0.19047619047619047,2499
NWICU,Prediction-only training,2,11,0.5798903703689575,0.4265686869621277,0.1494270435446906,2499
NWICU,Prediction-only training,2,15,0.5757450461387634,0.4229777753353119,0.12170963623544656,2499
NWICU,Prediction-only training,2,20,0.5439319014549255,0.3917042016983032,0.10534740211874223,2499
NWICU,Fixed weight 0.05,2,8,0.5506604313850403,0.3974279761314392,0.1752272337506431,2499
NWICU,Fixed weight 0.05,2,11,0.5790377259254456,0.4258514940738678,0.13516679399032341,2499
NWICU,Fixed weight 0.05,2,15,0.5748682022094727,0.4221886992454529,0.10928180796127974,2499
NWICU,Fixed weight 0.05,2,20,0.5435367226600647,0.3912009000778198,0.09625113203176007,2499
NWICU,Fixed weight 0.1,2,8,0.5503120422363281,0.3976515531539917,0.17464128508546276,2499
NWICU,Fixed weight 0.1,2,11,0.5779649615287781,0.42500975728034973,0.13490487103932483,2499
NWICU,Fixed weight 0.1,2,15,0.5735182762145996,0.42088577151298523,0.11076430572228892,2499
NWICU,Fixed weight 0.1,2,20,0.5425958633422852,0.39029085636138916,0.09746846106863798,2499
NWICU,Fixed weight 1,2,8,0.5499419569969177,0.3970957398414612,0.19176241925341564,2499
NWICU,Fixed weight 1,2,11,0.5792862772941589,0.4263485074043274,0.15129688238931938,2499
NWICU,Fixed weight 1,2,15,0.5744805932044983,0.4219086170196533,0.1226623982926504,2499
NWICU,Fixed weight 1,2,20,0.5428889989852905,0.39051035046577454,0.10598765822118321,2499
NWICU,w/o clinical associations,2,8,0.5409250855445862,0.3885189890861511,0.16600926084719603,2499
NWICU,w/o clinical associations,2,11,0.5682040452957153,0.41525325179100037,0.12145221725053658,2499
NWICU,w/o clinical associations,2,15,0.564352810382843,0.41165977716445923,0.09775338706911336,2499
NWICU,w/o clinical associations,2,20,0.5365907549858093,0.38451430201530457,0.08778669362481835,2499
NWICU,w/o longitudinal history,2,8,0.47253844141960144,0.3225111961364746,0.16782427256616933,2499
NWICU,w/o longitudinal history,2,11,0.4931188225746155,0.3412436246871948,0.1494488704572738,2499
NWICU,w/o longitudinal history,2,15,0.49755409359931946,0.3451685905456543,0.13690809657196212,2499
NWICU,w/o longitudinal history,2,20,0.4828958511352539,0.3327013850212097,0.12603357132326615,2499
NWICU,w/o training-case memory,2,8,0.547669529914856,0.39454254508018494,0.17175441605213515,2499
NWICU,w/o training-case memory,2,11,0.5765820145606995,0.4232376515865326,0.13043762959729346,2499
NWICU,w/o training-case memory,2,15,0.5717834234237671,0.41852042078971863,0.10579469883191371,2499
NWICU,w/o training-case memory,2,20,0.5416515469551086,0.38911721110343933,0.09416819359322677,2499
NWICU,w/o medication-set block,2,8,0.5496277809143066,0.3966531455516815,0.17988624021036986,2499
NWICU,w/o medication-set block,2,11,0.577410876750946,0.42436814308166504,0.13811342718905745,2499
NWICU,w/o medication-set block,2,15,0.5742182731628418,0.42180103063583374,0.11224299243506927,2499
NWICU,w/o medication-set block,2,20,0.5424989461898804,0.39013922214508057,0.099625113203176,2499
NWICU,EviDrug,0,8,0.5510420799255371,0.3977258503437042,0.18327330932372948,2499
NWICU,EviDrug,0,11,0.5793657302856445,0.4264034628868103,0.14218778420459094,2499
NWICU,EviDrug,0,15,0.5751407742500305,0.4224797487258911,0.11473922902494331,2499
NWICU,EviDrug,0,20,0.5434038043022156,0.3910037577152252,0.1014047724352899,2499
NWICU,EviDrug,1,8,0.5496965646743774,0.39682263135910034,0.17538443949008176,2499
NWICU,EviDrug,1,11,0.5792596340179443,0.4265073239803314,0.13505765942740733,2499
NWICU,EviDrug,1,15,0.5750522613525391,0.4223949909210205,0.10876350540216087,2499
NWICU,EviDrug,1,20,0.5431758165359497,0.39078065752983093,0.09547608517091047,2499
NWICU,EviDrug,2,8,0.5506912469863892,0.3976841866970062,0.17935745726862173,2499
NWICU,EviDrug,2,11,0.5782212615013123,0.42508476972579956,0.13910291389282986,2499
NWICU,EviDrug,2,15,0.5743453502655029,0.4215567111968994,0.11229634711027268,2499
NWICU,EviDrug,2,20,0.5435320734977722,0.39130306243896484,0.09907331353594069,2499
NWICU,Extended backbone,0,8,0.5421006083488464,0.38913124799728394,0.193091522323215,2499
NWICU,Extended backbone,0,11,0.5704566836357117,0.4175250232219696,0.14915784495616427,2499
NWICU,Extended backbone,0,15,0.5661742091178894,0.41347363591194153,0.1226395320032775,2499
NWICU,Extended backbone,0,20,0.5365376472473145,0.3846246600151062,0.10948800572860723,2499
NWICU,Extended backbone,1,8,0.5410974621772766,0.3884205222129822,0.19163379637569314,2499
NWICU,Extended backbone,1,11,0.5700342059135437,0.4172058403491974,0.1455200261922951,2499
NWICU,Extended backbone,1,15,0.566827118396759,0.41414594650268555,0.12008612968997123,2499
NWICU,Extended backbone,1,20,0.5376914143562317,0.38561710715293884,0.10583812472357364,2499
NWICU,Extended backbone,2,8,0.5440125465393066,0.3910820782184601,0.19229120219516377,2499
NWICU,Extended backbone,2,11,0.5708839297294617,0.4181367754936218,0.1499799919967987,2499
NWICU,Extended backbone,2,15,0.567692220211029,0.4151538610458374,0.12427828274166809,2499
NWICU,Extended backbone,2,20,0.538065493106842,0.3860054016113281,0.11136454581832733,2499
NWICU,RETAIN,0,8,0.4690157175064087,0.319082111120224,0.19866518035785743,2499
NWICU,RETAIN,0,11,0.49240848422050476,0.3395492136478424,0.17016988613627268,2499
NWICU,RETAIN,0,15,0.49413934350013733,0.3414410650730133,0.14808208997884867,2499
NWICU,RETAIN,0,20,0.4789764881134033,0.3286578059196472,0.13153682525641835,2499
NWICU,Deepr,0,8,0.46074581146240234,0.311795711517334,0.19685016863888413,2499
NWICU,Deepr,0,11,0.48215267062187195,0.3301108777523041,0.1631707228345884,2499
NWICU,Deepr,0,15,0.4855782091617584,0.33364513516426086,0.14093637454981991,2499
NWICU,Deepr,0,20,0.4719791114330292,0.3225565254688263,0.1253659358480234,2499
NWICU,Transformer,0,8,0.47160524129867554,0.3216576874256134,0.18162979477505287,2499
NWICU,Transformer,0,11,0.49373602867126465,0.3408364951610565,0.16037687802393685,2499
NWICU,Transformer,0,15,0.49534329771995544,0.3427165746688843,0.1407534442348368,2499
NWICU,Transformer,0,20,0.47827860713005066,0.32795286178588867,0.12660432594090268,2499
NWICU,GAMENet,0,8,0.4666188657283783,0.3170037567615509,0.21015549076773565,2499
NWICU,GAMENet,0,11,0.493476539850235,0.34140029549598694,0.17236712866964968,2499
NWICU,GAMENet,0,15,0.49922943115234375,0.34697315096855164,0.14816974408811143,2499
NWICU,GAMENet,0,20,0.48357486724853516,0.3331632912158966,0.13099345001158358,2499
NWICU,MeLU,0,8,0.45506054162979126,0.3069790303707123,0.2108557708797805,2499
NWICU,MeLU,0,11,0.4826720654964447,0.3313411474227905,0.1770162610498745,2499
NWICU,MeLU,0,15,0.4863489270210266,0.3346913754940033,0.1551630175879876,2499
NWICU,MeLU,0,20,0.4715469777584076,0.3219618797302246,0.13662307028074389,2499
NWICU,MICRON,0,8,0.44632261991500854,0.30001381039619446,0.22213170982678787,2499
NWICU,MICRON,0,11,0.4728595018386841,0.3228011727333069,0.18963221652297282,2499
NWICU,MICRON,0,15,0.477902889251709,0.32733580470085144,0.16699632233845918,2499
NWICU,MICRON,0,20,0.4665377736091614,0.317545622587204,0.1463048377245635,2499
NWICU,SafeDrug,0,8,0.4231187701225281,0.2798115313053131,0.0687131995655405,2499
NWICU,SafeDrug,0,11,0.4521695375442505,0.30432188510894775,0.06914765906362545,2499
NWICU,SafeDrug,0,15,0.46076351404190063,0.3117843270301819,0.08034832980811372,2499
NWICU,SafeDrug,0,20,0.45063841342926025,0.3037598431110382,0.07944862155388471,2499
NWICU,MoleRec,0,8,0.4574955105781555,0.3089600205421448,0.12890870633967874,2499
NWICU,MoleRec,0,11,0.48245230317115784,0.33080846071243286,0.10405616792171414,2499
NWICU,MoleRec,0,15,0.48419836163520813,0.33314356207847595,0.08686903332761677,2499
NWICU,MoleRec,0,20,0.47069817781448364,0.3220471739768982,0.0804342789747478,2499
NWICU,ARCI,0,8,0.5071844458580017,0.35698989033699036,0.16195049448350768,2499
NWICU,ARCI,0,11,0.5384315848350525,0.3858672082424164,0.13497035177707448,2499
NWICU,ARCI,0,15,0.5435527563095093,0.39061763882637024,0.1123992454124507,2499
NWICU,ARCI,0,20,0.5200895667076111,0.3682580590248108,0.09683662938859755,2499
NWICU,SSPNet,0,8,0.5315051078796387,0.37749743461608887,0.14508660607099982,2499
NWICU,SSPNet,0,11,0.5616101622581482,0.4068300724029541,0.11886209029066172,2499
NWICU,SSPNet,0,15,0.5642790794372559,0.4106765687465668,0.10284494750281065,2499
NWICU,SSPNet,0,20,0.537518322467804,0.38475286960601807,0.08932836292411701,2499
NWICU,MetaDrug,0,8,0.4901862144470215,0.3383535146713257,0.18880409306579773,2499
NWICU,MetaDrug,0,11,0.5186296105384827,0.36449334025382996,0.16147549929062535,2499
NWICU,MetaDrug,0,15,0.5236060619354248,0.3697131872177124,0.14422149812305876,2499
NWICU,MetaDrug,0,20,0.5049565434455872,0.35287055373191833,0.13053431899075418,2499
MIMIC-IV,Prediction-only training,0,12,0.5886546969413757,0.43758732080459595,0.10824933306760928,17334
MIMIC-IV,Prediction-only training,0,17,0.6076257228851318,0.45342275500297546,0.09034946619700147,17334
MIMIC-IV,Prediction-only training,0,23,0.5930339097976685,0.43587785959243774,0.08190943704962396,17334
MIMIC-IV,Prediction-only training,0,56,0.44498366117477417,0.3054598271846771,0.06758854679415427,17334
MIMIC-IV,Fixed weight 0.05,0,12,0.5879933834075928,0.43691858649253845,0.1002015656740475,17334
MIMIC-IV,Fixed weight 0.05,0,17,0.6060845255851746,0.45188647508621216,0.08244846917652489,17334
MIMIC-IV,Fixed weight 0.05,0,23,0.5917239189147949,0.43457093834877014,0.07431190317550876,17334
MIMIC-IV,Fixed weight 0.05,0,56,0.4443714916706085,0.305093914270401,0.06325714495496428,17334
MIMIC-IV,Fixed weight 0.1,0,12,0.5875683426856995,0.43639829754829407,0.0994795654712581,17334
MIMIC-IV,Fixed weight 0.1,0,17,0.6061686873435974,0.45198118686676025,0.07951136494750202,17334
MIMIC-IV,Fixed weight 0.1,0,23,0.5920504927635193,0.43496549129486084,0.07122514138632248,17334
MIMIC-IV,Fixed weight 0.1,0,56,0.4445425570011139,0.30486440658569336,0.061655420845451996,17334
MIMIC-IV,Fixed weight 1,0,12,0.5887272953987122,0.4377802014350891,0.11351748708965739,17334
MIMIC-IV,Fixed weight 1,0,17,0.6075974106788635,0.45340853929519653,0.0934507326641283,17334
MIMIC-IV,Fixed weight 1,0,23,0.5931294560432434,0.43602749705314636,0.08377353379385073,17334
MIMIC-IV,Fixed weight 1,0,56,0.44534364342689514,0.30519917607307434,0.06939065030965343,17334
MIMIC-IV,w/o clinical associations,0,12,0.5719175934791565,0.420459121465683,0.10207212310016048,17334
MIMIC-IV,w/o clinical associations,0,17,0.590538501739502,0.435601145029068,0.0812628530124407,17334
MIMIC-IV,w/o clinical associations,0,23,0.5778201818466187,0.42030802369117737,0.07356512435748519,17334
MIMIC-IV,w/o clinical associations,0,56,0.4393098056316376,0.3000660538673401,0.0669570650879062,17334
MIMIC-IV,w/o longitudinal history,0,12,0.5530169606208801,0.4003554880619049,0.08970633996594536,17334
MIMIC-IV,w/o longitudinal history,0,17,0.5675942897796631,0.41071024537086487,0.07921273389937492,17334
MIMIC-IV,w/o longitudinal history,0,23,0.5571427941322327,0.39819976687431335,0.07707031030883124,17334
MIMIC-IV,w/o longitudinal history,0,56,0.4345298707485199,0.2954708933830261,0.06863386123510734,17334
MIMIC-IV,w/o training-case memory,0,12,0.5814889669418335,0.43013903498649597,0.10114034075612477,17334
MIMIC-IV,w/o training-case memory,0,17,0.6007970571517944,0.4463317394256592,0.08233520995798804,17334
MIMIC-IV,w/o training-case memory,0,23,0.5864158272743225,0.42890745401382446,0.07363558379405596,17334
MIMIC-IV,w/o training-case memory,0,56,0.44146856665611267,0.3026306629180908,0.061671678961398586,17334
MIMIC-IV,w/o medication-set block,0,12,0.5865495800971985,0.4355483949184418,0.10133788560579837,17334
MIMIC-IV,w/o medication-set block,0,17,0.6047335863113403,0.450483113527298,0.08280606288898391,17334
MIMIC-IV,w/o medication-set block,0,23,0.5902465581893921,0.4330955445766449,0.07450937201716018,17334
MIMIC-IV,w/o medication-set block,0,56,0.44378823041915894,0.3043301999568939,0.06294071107155219,17334
MIMIC-IV,Prediction-only training,1,12,0.5884003043174744,0.4373635947704315,0.10841278831933038,17334
MIMIC-IV,Prediction-only training,1,17,0.6068891882896423,0.45275503396987915,0.0889080623595925,17334
MIMIC-IV,Prediction-only training,1,23,0.5924913883209229,0.4352639317512512,0.07975483764458435,17334
MIMIC-IV,Prediction-only training,1,56,0.4446087181568146,0.30522242188453674,0.06727870606375279,17334
MIMIC-IV,Fixed weight 0.05,1,12,0.587858259677887,0.43679311871528625,0.10126795822538294,17334
MIMIC-IV,Fixed weight 0.05,1,17,0.6061920523643494,0.4520639181137085,0.08139095894501795,17334
MIMIC-IV,Fixed weight 0.05,1,23,0.5919259786605835,0.4346931278705597,0.07297477004913007,17334
MIMIC-IV,Fixed weight 0.05,1,56,0.44415149092674255,0.30492445826530457,0.06389555696409278,17334
MIMIC-IV,Fixed weight 0.1,1,12,0.5873000025749207,0.436155766248703,0.09547447475796385,17334
MIMIC-IV,Fixed weight 0.1,1,17,0.6055371165275574,0.4513082206249237,0.07683513869376064,17334
MIMIC-IV,Fixed weight 0.1,1,23,0.5909793972969055,0.43373095989227295,0.06934325876490308,17334
MIMIC-IV,Fixed weight 0.1,1,56,0.4442388713359833,0.3046568036079407,0.06100565812403819,17334
MIMIC-IV,Fixed weight 1,1,12,0.5880833864212036,0.43702390789985657,0.10865316368950845,17334
MIMIC-IV,Fixed weight 1,1,17,0.606499969959259,0.45224517583847046,0.08996048228914273,17334
MIMIC-IV,Fixed weight 1,1,23,0.5923857688903809,0.4351212680339813,0.08086235053592497,17334
MIMIC-IV,Fixed weight 1,1,56,0.44471651315689087,0.30539244413375854,0.06658076837204563,17334
MIMIC-IV,w/o clinical associations,1,12,0.5738658308982849,0.4223962724208832,0.10237455902045725,17334
MIMIC-IV,w/o clinical associations,1,17,0.5911962985992432,0.4363864064216614,0.08026981993905212,17334
MIMIC-IV,w/o clinical associations,1,23,0.578058660030365,0.42053690552711487,0.0715614768845163,17334
MIMIC-IV,w/o clinical associations,1,56,0.43911871314048767,0.299945205450058,0.06654694100176967,17334
MIMIC-IV,w/o longitudinal history,1,12,0.5517842769622803,0.3992263376712799,0.08659806790647911,17334
MIMIC-IV,w/o longitudinal history,1,17,0.5658990740776062,0.4090324342250824,0.07619969933283109,17334
MIMIC-IV,w/o longitudinal history,1,23,0.5555787086486816,0.39660903811454773,0.07450458351176216,17334
MIMIC-IV,w/o longitudinal history,1,56,0.4345017671585083,0.29510462284088135,0.0692885688212791,17334
MIMIC-IV,w/o training-case memory,1,12,0.5795884132385254,0.4282015562057495,0.10309393694648109,17334
MIMIC-IV,w/o training-case memory,1,17,0.5988497734069824,0.44415080547332764,0.08511366644269339,17334
MIMIC-IV,w/o training-case memory,1,23,0.5847473740577698,0.42722824215888977,0.07759362554161417,17334
MIMIC-IV,w/o training-case memory,1,56,0.4412618577480316,0.30205994844436646,0.0625224204663457,17334
MIMIC-IV,w/o medication-set block,1,12,0.5873596668243408,0.43644478917121887,0.10167004066277172,17334
MIMIC-IV,w/o medication-set block,1,17,0.6056026220321655,0.45152440667152405,0.08241750317295489,17334
MIMIC-IV,w/o medication-set block,1,23,0.5911151766777039,0.43396827578544617,0.0741016649861293,17334
MIMIC-IV,w/o medication-set block,1,56,0.444398432970047,0.304435670375824,0.06419962868561,17334
MIMIC-IV,Prediction-only training,2,12,0.5887032151222229,0.4377251863479614,0.10823272531476062,17334
MIMIC-IV,Prediction-only training,2,17,0.6064633131027222,0.4521590769290924,0.08989176321272711,17334
MIMIC-IV,Prediction-only training,2,23,0.5915167927742004,0.43424850702285767,0.08076338809103269,17334
MIMIC-IV,Prediction-only training,2,56,0.4437764883041382,0.30486389994621277,0.0678239148644133,17334
MIMIC-IV,Fixed weight 0.05,2,12,0.5884160995483398,0.43739065527915955,0.10237718129722283,17334
MIMIC-IV,Fixed weight 0.05,2,17,0.6065940260887146,0.45244836807250977,0.08363493372426853,17334
MIMIC-IV,Fixed weight 0.05,2,23,0.5922843217849731,0.4351932108402252,0.0750000798084233,17334
MIMIC-IV,Fixed weight 0.05,2,56,0.4445388913154602,0.30524957180023193,0.06316259314701682,17334
MIMIC-IV,Fixed weight 0.1,2,12,0.587556779384613,0.43654778599739075,0.09922345644048655,17334
MIMIC-IV,Fixed weight 0.1,2,17,0.6059120297431946,0.45174071192741394,0.08021934111131472,17334
MIMIC-IV,Fixed weight 0.1,2,23,0.5920348763465881,0.4349583387374878,0.072354544588054,17334
MIMIC-IV,Fixed weight 0.1,2,56,0.4450356066226959,0.30499768257141113,0.0629739765253784,17334
MIMIC-IV,Fixed weight 1,2,12,0.5888383388519287,0.43787482380867004,0.11267835852467213,17334
MIMIC-IV,Fixed weight 1,2,17,0.607356071472168,0.45314326882362366,0.09330481067470256,17334
MIMIC-IV,Fixed weight 1,2,23,0.5931282639503479,0.4360359311103821,0.08337312353295016,17334
MIMIC-IV,Fixed weight 1,2,56,0.4453868567943573,0.30533021688461304,0.06950812830875136,17334
MIMIC-IV,w/o clinical associations,2,12,0.5744616389274597,0.42306846380233765,0.1055317802462143,17334
MIMIC-IV,w/o clinical associations,2,17,0.5927143692970276,0.43787044286727905,0.08462033134472204,17334
MIMIC-IV,w/o clinical associations,2,23,0.5800074934959412,0.4225901961326599,0.07504158018853942,17334
MIMIC-IV,w/o clinical associations,2,56,0.44027239084243774,0.3007412850856781,0.06758187871895037,17334
MIMIC-IV,w/o longitudinal history,2,12,0.5521911382675171,0.39952823519706726,0.09016174203090091,17334
MIMIC-IV,w/o longitudinal history,2,17,0.5665333271026611,0.40950238704681396,0.08026557802075486,17334
MIMIC-IV,w/o longitudinal history,2,23,0.556713879108429,0.39766156673431396,0.07818899637943387,17334
MIMIC-IV,w/o longitudinal history,2,56,0.4346296489238739,0.29556503891944885,0.07119713677346076,17334
MIMIC-IV,w/o training-case memory,2,12,0.5819605588912964,0.43064868450164795,0.10022866253395848,17334
MIMIC-IV,w/o training-case memory,2,17,0.6006142497062683,0.44609007239341736,0.08256512192969953,17334
MIMIC-IV,w/o training-case memory,2,23,0.5866203904151917,0.42919838428497314,0.07417372059116607,17334
MIMIC-IV,w/o training-case memory,2,56,0.44249510765075684,0.3032982647418976,0.06285765982027665,17334
MIMIC-IV,w/o medication-set block,2,12,0.5872814059257507,0.4363371729850769,0.10150483722654023,17334
MIMIC-IV,w/o medication-set block,2,17,0.6056378483772278,0.45152804255485535,0.08252609628136474,17334
MIMIC-IV,w/o medication-set block,2,23,0.5908267498016357,0.43373656272888184,0.07376122505473717,17334
MIMIC-IV,w/o medication-set block,2,56,0.4435848295688629,0.30451342463493347,0.06119783354985847,17334
MIMIC-IV,EviDrug,0,12,0.5883580446243286,0.4373195469379425,0.10160798011265301,17334
MIMIC-IV,EviDrug,0,17,0.6068138480186462,0.4527113437652588,0.08201876285301245,17334
MIMIC-IV,EviDrug,0,23,0.5922157764434814,0.435118168592453,0.07332068255811991,17334
MIMIC-IV,EviDrug,0,56,0.4443257749080658,0.304900586605072,0.061786272456054385,17334
MIMIC-IV,EviDrug,1,12,0.5880066752433777,0.43688690662384033,0.09939128215348361,17334
MIMIC-IV,EviDrug,1,17,0.606297492980957,0.45210134983062744,0.08102318462864551,17334
MIMIC-IV,EviDrug,1,23,0.5916413068771362,0.43447545170783997,0.07284844471624913,17334
MIMIC-IV,EviDrug,1,56,0.4445733428001404,0.30503061413764954,0.06343118921000541,17334
MIMIC-IV,EviDrug,2,12,0.5879998207092285,0.43693405389785767,0.1037390170308135,17334
MIMIC-IV,EviDrug,2,17,0.6060870289802551,0.4518013000488281,0.08451004146899327,17334
MIMIC-IV,EviDrug,2,23,0.5919356346130371,0.43474480509757996,0.07538293221619782,17334
MIMIC-IV,EviDrug,2,56,0.44441160559654236,0.3050421476364136,0.06513432050815228,17334
MIMIC-IV,Extended backbone,0,12,0.5743647813796997,0.42289426922798157,0.11427445098265451,17334
MIMIC-IV,Extended backbone,0,17,0.5933748483657837,0.43853816390037537,0.09156307902184757,17334
MIMIC-IV,Extended backbone,0,23,0.5810862183570862,0.42367658019065857,0.08134325329232549,17334
MIMIC-IV,Extended backbone,0,56,0.44230130314826965,0.3014849126338959,0.07349316484830504,17334
MIMIC-IV,Extended backbone,1,12,0.5745359063148499,0.4232190251350403,0.11603050232333721,17334
MIMIC-IV,Extended backbone,1,17,0.5934587121009827,0.4387393593788147,0.09333747344559146,17334
MIMIC-IV,Extended backbone,1,23,0.5811542868614197,0.42374855279922485,0.0841773644157499,17334
MIMIC-IV,Extended backbone,1,56,0.4418364465236664,0.3003293573856354,0.07622007045683059,17334
MIMIC-IV,Extended backbone,2,12,0.5749701261520386,0.42363038659095764,0.11344668561698676,17334
MIMIC-IV,Extended backbone,2,17,0.5937157273292542,0.43887627124786377,0.09141079415497594,17334
MIMIC-IV,Extended backbone,2,23,0.5817524790763855,0.4243299067020416,0.08144860041108179,17334
MIMIC-IV,Extended backbone,2,56,0.4422757625579834,0.3013415038585663,0.07356610160348478,17334
MIMIC-IV,RETAIN,0,12,0.534952700138092,0.3822747468948364,0.11495711703396023,17334
MIMIC-IV,RETAIN,0,17,0.5508003830909729,0.3940232992172241,0.10121938183373037,17334
MIMIC-IV,RETAIN,0,23,0.5436311960220337,0.38511261343955994,0.09179633255212288,17334
MIMIC-IV,RETAIN,0,56,0.431625634431839,0.29142096638679504,0.07863960776733363,17334
MIMIC-IV,Deepr,0,12,0.5280119180679321,0.3754747211933136,0.1041367290069263,17334
MIMIC-IV,Deepr,0,17,0.5443987846374512,0.38768500089645386,0.09278899340975573,17334
MIMIC-IV,Deepr,0,23,0.5372591018676758,0.37858086824417114,0.0869469447283344,17334
MIMIC-IV,Deepr,0,56,0.42690882086753845,0.28724122047424316,0.07140729352567358,17334
MIMIC-IV,Transformer,0,12,0.5296237468719482,0.3772966265678406,0.11277538276499854,17334
MIMIC-IV,Transformer,0,17,0.5451960563659668,0.3887336850166321,0.09808714936303355,17334
MIMIC-IV,Transformer,0,23,0.537557065486908,0.37918952107429504,0.08895241639383587,17334
MIMIC-IV,Transformer,0,56,0.42666637897491455,0.28534454107284546,0.07502019153109496,17334
MIMIC-IV,GAMENet,0,12,0.5238383412361145,0.3729211390018463,0.11617909800672002,17334
MIMIC-IV,GAMENet,0,17,0.5401623249053955,0.3850916922092438,0.10213648456959801,17334
MIMIC-IV,GAMENet,0,23,0.5321410894393921,0.3754168748855591,0.09360114303904091,17334
MIMIC-IV,GAMENet,0,56,0.42353636026382446,0.2834013104438782,0.07930562860469402,17334
MIMIC-IV,MeLU,0,12,0.5017952919006348,0.3509928584098816,0.11811783462873805,17334
MIMIC-IV,MeLU,0,17,0.5171976089477539,0.361575722694397,0.0963114823638005,17334
MIMIC-IV,MeLU,0,23,0.5128951072692871,0.35530441999435425,0.08699574187858083,17334
MIMIC-IV,MeLU,0,56,0.419809490442276,0.2806992530822754,0.07240829148928837,17334
MIMIC-IV,MICRON,0,12,0.5396555662155151,0.3873630166053772,0.10493564932817269,17334
MIMIC-IV,MICRON,0,17,0.5532161593437195,0.39676088094711304,0.09597594662648722,17334
MIMIC-IV,MICRON,0,23,0.5430096387863159,0.38451242446899414,0.09003142627685497,17334
MIMIC-IV,MICRON,0,56,0.42683130502700806,0.28742244839668274,0.07464771584709279,17334
MIMIC-IV,SafeDrug,0,12,0.5240784287452698,0.3721643388271332,0.07082332497701137,17334
MIMIC-IV,SafeDrug,0,17,0.5431767106056213,0.3871779143810272,0.06825034444376574,17334
MIMIC-IV,SafeDrug,0,23,0.5382208228111267,0.3806615173816681,0.0674326451110956,17334
MIMIC-IV,SafeDrug,0,56,0.425959974527359,0.2850264012813568,0.06446635169376602,17334
MIMIC-IV,MoleRec,0,12,0.533484160900116,0.3814632296562195,0.08893539059686516,17334
MIMIC-IV,MoleRec,0,17,0.5527400374412537,0.39670801162719727,0.08588739234011361,17334
MIMIC-IV,MoleRec,0,23,0.5468377470970154,0.38906461000442505,0.08241245814048198,17334
MIMIC-IV,MoleRec,0,56,0.42774906754493713,0.2858920693397522,0.07078045699541026,17334
MIMIC-IV,ARCI,0,12,0.5378604531288147,0.38595953583717346,0.10667334473149634,17334
MIMIC-IV,ARCI,0,17,0.5575985312461853,0.4018831253051758,0.08063632167993538,17334
MIMIC-IV,ARCI,0,23,0.5498462915420532,0.39182111620903015,0.0681744073996546,17334
MIMIC-IV,ARCI,0,56,0.42771753668785095,0.2883888781070709,0.057705260586880525,17334
MIMIC-IV,SSPNet,0,12,0.576196014881134,0.4252680242061615,0.09238892909713263,17334
MIMIC-IV,SSPNet,0,17,0.5960633754730225,0.4422108232975006,0.0803249648769165,17334
MIMIC-IV,SSPNet,0,23,0.583811342716217,0.4275931119918823,0.07609026287070443,17334
MIMIC-IV,SSPNet,0,56,0.438196063041687,0.29623162746429443,0.07006184077835168,17334
MIMIC-IV,MetaDrug,0,12,0.5374962091445923,0.3850671947002411,0.0995416260213768,17334
MIMIC-IV,MetaDrug,0,17,0.5572389960289001,0.4006674885749817,0.08973481223572849,17334
MIMIC-IV,MetaDrug,0,23,0.5511013865470886,0.3925214409828186,0.0842418952265898,17334
MIMIC-IV,MetaDrug,0,56,0.4329322874546051,0.2935557961463928,0.07185648953561727,17334


==> anc/tables/clinical_analyses/history_depth.csv <==
dataset,method,seed,group,descriptive_only_small_group,patients,prauc,f1,jaccard,ddi,mean_predicted_drugs,mean_actual_drugs
SICdb,Prediction-only training,0,1-2,False,712,0.7522219184601511,0.6448086834369173,0.4981038266491564,0.1252515374344122,12.4311797752809,9.742977528089888
SICdb,Prediction-only training,0,3-5,False,61,0.7373707810266875,0.6381074697914373,0.48779394328511216,0.12459651387992253,12.491803278688524,9.344262295081966
SICdb,Prediction-only training,0,>=6,True,7,0.746279313842216,0.6819641998213427,0.5242237804212594,0.12241379310344827,13.142857142857142,11.571428571428571
SICdb,Fixed weight 0.05,0,1-2,False,712,0.7516568142159069,0.6409379345760396,0.4940605729542326,0.1183741248844187,12.40870786516854,9.742977528089888
SICdb,Fixed weight 0.05,0,3-5,False,61,0.7352905178231226,0.640071144639944,0.4899163833059686,0.12261698440207973,12.442622950819672,9.344262295081966
SICdb,Fixed weight 0.05,0,>=6,True,7,0.7422826468468147,0.6705696419982135,0.5134345696320486,0.11867364746945899,13.0,11.571428571428571
SICdb,Fixed weight 0.1,0,1-2,False,712,0.7511406902073752,0.6411185708352782,0.4940303544194947,0.11498534656262138,12.810393258426966,9.742977528089888
SICdb,Fixed weight 0.1,0,3-5,False,61,0.740534993273413,0.6316365693884308,0.4802001919930662,0.11699779249448124,12.934426229508198,9.344262295081966
SICdb,Fixed weight 0.1,0,>=6,True,7,0.7457188259011737,0.6806091123318014,0.5227110074799151,0.11872909698996656,13.285714285714286,11.571428571428571
SICdb,Fixed weight 1,0,1-2,False,712,0.7518781416025115,0.6459937630445067,0.49917501542913356,0.12525798051885428,12.30056179775281,9.742977528089888
SICdb,Fixed weight 1,0,3-5,False,61,0.7364015926224594,0.6393496896840871,0.488106265572895,0.1272370144041903,12.459016393442623,9.344262295081966
SICdb,Fixed weight 1,0,>=6,True,7,0.7413470308237822,0.6883076462908396,0.5321497829901192,0.11861313868613138,12.857142857142858,11.571428571428571
SICdb,w/o clinical associations,0,1-2,False,712,0.7453332616243369,0.6442668027392354,0.49758184464675864,0.12627514732777892,12.0,9.742977528089888
SICdb,w/o clinical associations,0,3-5,False,61,0.7346195919708048,0.6402400807232527,0.4887910971301218,0.13108265424912688,11.98360655737705,9.344262295081966
SICdb,w/o clinical associations,0,>=6,True,7,0.7360700806463935,0.6842548289916711,0.5305537599655247,0.11754068716094032,12.857142857142858,11.571428571428571
SICdb,w/o longitudinal history,0,1-2,False,712,0.7227921735274612,0.6085681542552802,0.4605195602267693,0.1132031988200318,11.345505617977528,9.742977528089888
SICdb,w/o longitudinal history,0,3-5,False,61,0.700429482390777,0.6060605708352046,0.4563725878214788,0.11460992907801418,11.065573770491802,9.344262295081966
SICdb,w/o longitudinal history,0,>=6,True,7,0.6361000663703924,0.5916934297229863,0.4277210884353741,0.09131403118040089,11.428571428571429,11.571428571428571
SICdb,w/o training-case memory,0,1-2,False,712,0.7541584474290766,0.6452077886920994,0.4992407810786378,0.12119761434584006,12.085674157303371,9.742977528089888
SICdb,w/o training-case memory,0,3-5,False,61,0.7318491962072917,0.6403284660283484,0.49140976152091204,0.12559241706161137,11.967213114754099,9.344262295081966
SICdb,w/o training-case memory,0,>=6,True,7,0.7328930049075575,0.6828519449487193,0.5241387464076539,0.11873840445269017,12.714285714285714,11.571428571428571
SICdb,w/o medication-set block,0,1-2,False,712,0.752271084431734,0.6463838313542614,0.4998577415004767,0.11692811811453645,12.393258426966293,9.742977528089888
SICdb,w/o medication-set block,0,3-5,False,61,0.7329137470408102,0.6304621562969186,0.4783583606760777,0.11497272176197211,12.852459016393443,9.344262295081966
SICdb,w/o medication-set block,0,>=6,True,7,0.7383793854505604,0.6842635767951336,0.5287405871439484,0.1206896551724138,13.142857142857142,11.571428571428571
SICdb,Prediction-only training,1,1-2,False,712,0.7532414566895482,0.6437641158877224,0.4964848864622641,0.12514249280290587,12.28370786516854,9.742977528089888
SICdb,Prediction-only training,1,3-5,False,61,0.7326870358877126,0.6376957608039903,0.48672951603596676,0.12465897166841552,12.655737704918034,9.344262295081966
SICdb,Prediction-only training,1,>=6,True,7,0.7332679778344635,0.675949728295266,0.5149550729382661,0.12121212121212122,12.571428571428571,11.571428571428571
SICdb,Fixed weight 0.05,1,1-2,False,712,0.7523929522318891,0.6414179905926578,0.494030988831762,0.1185927220012638,12.495786516853933,9.742977528089888
SICdb,Fixed weight 0.05,1,3-5,False,61,0.7346780167120249,0.6354760916013854,0.4843572180215077,0.12339709901198234,12.60655737704918,9.344262295081966
SICdb,Fixed weight 0.05,1,>=6,True,7,0.7356993910338472,0.6784082319796605,0.5191936914625991,0.12921348314606743,12.571428571428571,11.571428571428571
SICdb,Fixed weight 0.1,1,1-2,False,712,0.7521774301297105,0.6408389270066398,0.4935637032701561,0.11864373618203518,12.123595505617978,9.742977528089888
SICdb,Fixed weight 0.1,1,3-5,False,61,0.7341427203146376,0.6468016527729501,0.4970246906995118,0.11682539682539683,12.475409836065573,9.344262295081966
SICdb,Fixed weight 0.1,1,>=6,True,7,0.7334766356181699,0.6788473682896802,0.5180162974280621,0.11552346570397112,12.857142857142858,11.571428571428571
SICdb,Fixed weight 1,1,1-2,False,712,0.7530962283481134,0.6483244623532163,0.5020485286215,0.12815250507786052,11.726123595505618,9.742977528089888
SICdb,Fixed weight 1,1,3-5,False,61,0.7328114416046534,0.6398331973788299,0.49001311239866274,0.12751526113497627,12.21311475409836,9.344262295081966
SICdb,Fixed weight 1,1,>=6,True,7,0.7484458859486455,0.6871196112682182,0.5292717086834735,0.11721611721611722,12.857142857142858,11.571428571428571
SICdb,w/o clinical associations,1,1-2,False,712,0.7453747574628404,0.6428602135775627,0.4954546495641563,0.12041641060021975,12.508426966292134,9.742977528089888
SICdb,w/o clinical associations,1,3-5,False,61,0.7306968436320396,0.6376312268747101,0.4856751958925485,0.12524043599059628,12.524590163934427,9.344262295081966
SICdb,w/o clinical associations,1,>=6,True,7,0.7353653271701103,0.6820795951230734,0.5260534983224059,0.11657559198542805,12.857142857142858,11.571428571428571
SICdb,w/o longitudinal history,1,1-2,False,712,0.7220458897982112,0.6104528449880119,0.4631174436183928,0.12085561497326203,10.561797752808989,9.742977528089888
SICdb,w/o longitudinal history,1,3-5,False,61,0.6963575535588691,0.5944605368442635,0.4442135853538939,0.12238325281803543,10.37704918032787,9.344262295081966
SICdb,w/o longitudinal history,1,>=6,True,7,0.6413857742329345,0.6035326411266261,0.4392987964416536,0.10569105691056911,10.428571428571429,11.571428571428571
SICdb,w/o training-case memory,1,1-2,False,712,0.7504475465650886,0.644738731669592,0.498254250043043,0.12249535628186381,12.084269662921349,9.742977528089888
SICdb,w/o training-case memory,1,3-5,False,61,0.725918185855983,0.631558606487912,0.4815697642701751,0.1287593984962406,12.0,9.344262295081966
SICdb,w/o training-case memory,1,>=6,True,7,0.7344336330839705,0.6649229319914849,0.5046527701989886,0.12612612612612611,12.857142857142858,11.571428571428571
SICdb,w/o medication-set block,1,1-2,False,712,0.7507005166387297,0.6429657644639858,0.4958634115161848,0.11686847750990872,12.610955056179776,9.742977528089888
SICdb,w/o medication-set block,1,3-5,False,61,0.7306373615226662,0.6304621449460501,0.47984680050926304,0.11843481899979075,12.688524590163935,9.344262295081966
SICdb,w/o medication-set block,1,>=6,True,7,0.7418164213194801,0.6898693381612636,0.5344278620539125,0.11993243243243243,13.285714285714286,11.571428571428571
SICdb,Prediction-only training,2,1-2,False,712,0.7531452238051403,0.6474384256247907,0.5007885394093672,0.12776926292322696,12.081460674157304,9.742977528089888
SICdb,Prediction-only training,2,3-5,False,61,0.731751929193328,0.640340480106348,0.48934422574667713,0.1279768528822613,12.262295081967213,9.344262295081966
SICdb,Prediction-only training,2,>=6,True,7,0.7406345339496314,0.6833602127719776,0.5258703481392558,0.1252236135957066,13.0,11.571428571428571
SICdb,Fixed weight 0.05,2,1-2,False,712,0.7533912296836954,0.6452447648882436,0.4986410627669144,0.12258825843249091,12.164325842696629,9.742977528089888
SICdb,Fixed weight 0.05,2,3-5,False,61,0.7378321695663265,0.6433911444304555,0.4918027196176462,0.12628981606101392,12.21311475409836,9.344262295081966
SICdb,Fixed weight 0.05,2,>=6,True,7,0.74132057264703,0.6920670447870803,0.5355511435343369,0.11962616822429907,12.714285714285714,11.571428571428571
SICdb,Fixed weight 0.1,2,1-2,False,712,0.752399628063958,0.64544568772653,0.4988501464465502,0.11973826365248588,11.92134831460674,9.742977528089888
SICdb,Fixed weight 0.1,2,3-5,False,61,0.733914933371577,0.6432516860626981,0.4934557973338869,0.12196765498652291,12.163934426229508,9.344262295081966
SICdb,Fixed weight 0.1,2,>=6,True,7,0.7357470681516602,0.6973191456274163,0.5409623989455922,0.11977186311787072,12.571428571428571,11.571428571428571
SICdb,Fixed weight 1,2,1-2,False,712,0.7519197124319094,0.6496243181716532,0.5032499374359598,0.13344185941350697,11.353932584269662,9.742977528089888
SICdb,Fixed weight 1,2,3-5,False,61,0.7315225053376679,0.643444119551328,0.49376752721357603,0.13407134071340712,11.721311475409836,9.344262295081966
SICdb,Fixed weight 1,2,>=6,True,7,0.7382550840335741,0.6883076462908396,0.5321497829901192,0.12773722627737227,12.857142857142858,11.571428571428571
SICdb,w/o clinical associations,2,1-2,False,712,0.7451300255749835,0.643732728082915,0.49654195528755646,0.12608338467857877,11.950842696629213,9.742977528089888
SICdb,w/o clinical associations,2,3-5,False,61,0.7376483081398174,0.6408720808595681,0.48992714868591203,0.13082811412665274,12.032786885245901,9.344262295081966
SICdb,w/o clinical associations,2,>=6,True,7,0.7374603200282202,0.6968598710084778,0.5424585218702866,0.11565836298932385,13.0,11.571428571428571
SICdb,w/o longitudinal history,2,1-2,False,712,0.7220328056406238,0.6123320181800286,0.4651619874149844,0.12107647215560885,10.59129213483146,9.742977528089888
SICdb,w/o longitudinal history,2,3-5,False,61,0.7007859992697982,0.6003058297690894,0.4507954396937039,0.12178060413354531,10.475409836065573,9.344262295081966
SICdb,w/o longitudinal history,2,>=6,True,7,0.6411657968491066,0.5933285594939731,0.43294959009244727,0.10372340425531915,10.428571428571429,11.571428571428571
SICdb,w/o training-case memory,2,1-2,False,712,0.7530407966368431,0.6415944001562718,0.49552596607147203,0.11980317911853461,12.297752808988765,9.742977528089888
SICdb,w/o training-case memory,2,3-5,False,61,0.735932128506181,0.6424172876794745,0.49262866117342585,0.12149954832881663,12.163934426229508,9.344262295081966
SICdb,w/o training-case memory,2,>=6,True,7,0.7379476920996971,0.6935274109643857,0.5392776341305753,0.11980830670926518,13.571428571428571,11.571428571428571
SICdb,w/o medication-set block,2,1-2,False,712,0.748786785946448,0.641386697097012,0.49436915720860714,0.11274301873453517,12.8061797752809,9.742977528089888
SICdb,w/o medication-set block,2,3-5,False,61,0.7343634311764542,0.6335665208685062,0.48281053973968746,0.11528419361317534,12.967213114754099,9.344262295081966
SICdb,w/o medication-set block,2,>=6,True,7,0.7332364519913178,0.6915543995375927,0.5397343552805738,0.11804384485666104,13.285714285714286,11.571428571428571
SICdb,EviDrug,0,1-2,False,712,0.7508539811836517,0.6414026517242808,0.49472561146891575,0.11233452022277002,12.606741573033707,9.742977528089888
SICdb,EviDrug,0,3-5,False,61,0.7375552314566988,0.6393049313135385,0.4874800312755193,0.1127555988315482,13.114754098360656,9.344262295081966
SICdb,EviDrug,0,>=6,True,7,0.7368137853909985,0.6648878238163952,0.5066318485436132,0.12121212121212122,12.857142857142858,11.571428571428571
SICdb,EviDrug,1,1-2,False,712,0.7532582200552453,0.6407587920570511,0.49316510161575555,0.11941101841528584,12.282303370786517,9.742977528089888
SICdb,EviDrug,1,3-5,False,61,0.7346538452237326,0.6372681923556031,0.4860438469761923,0.11955611390284757,12.639344262295081,9.344262295081966
SICdb,EviDrug,1,>=6,True,7,0.7363967483278101,0.6752148493634562,0.5149859943977592,0.1219047619047619,12.571428571428571,11.571428571428571
SICdb,EviDrug,2,1-2,False,712,0.7516444154669466,0.6451339403409804,0.49828473116917726,0.12210809441206853,12.207865168539326,9.742977528089888
SICdb,EviDrug,2,3-5,False,61,0.7351171398915046,0.6396992461029798,0.4892872837544968,0.12709181365897784,12.180327868852459,9.344262295081966
SICdb,EviDrug,2,>=6,True,7,0.7395447216612245,0.690158386586958,0.534584847925184,0.12477396021699819,12.857142857142858,11.571428571428571
SICdb,Extended backbone,0,1-2,False,712,0.7464455641036322,0.6438937098421817,0.49741900187208093,0.13015490676523112,11.88061797752809,9.742977528089888
SICdb,Extended backbone,0,3-5,False,61,0.731768011657374,0.6422635841398268,0.48976094453179153,0.13723585134806898,11.819672131147541,9.344262295081966
SICdb,Extended backbone,0,>=6,True,7,0.7318413359494574,0.6959551058016531,0.5393188044448549,0.11743772241992882,13.0,11.571428571428571
SICdb,Extended backbone,1,1-2,False,712,0.7456041682382416,0.6414923335977929,0.4946576109360108,0.12687968067658625,12.160112359550562,9.742977528089888
SICdb,Extended backbone,1,3-5,False,61,0.7287322073926057,0.6430685361203226,0.49029562811727956,0.13773904623577826,11.836065573770492,9.344262295081966
SICdb,Extended backbone,1,>=6,True,7,0.7288060006743116,0.6849551091037158,0.5281728075845724,0.12014787430683918,12.714285714285714,11.571428571428571
SICdb,Extended backbone,2,1-2,False,712,0.7475073510190589,0.6459194532359227,0.49933139873762694,0.13038284902279795,11.914325842696629,9.742977528089888
SICdb,Extended backbone,2,3-5,False,61,0.7320809813582704,0.6391125429951587,0.48785205571354884,0.135361763296598,11.836065573770492,9.344262295081966
SICdb,Extended backbone,2,>=6,True,7,0.741171726089302,0.6817412135748299,0.5274925354757287,0.12167300380228137,12.571428571428571,11.571428571428571
SICdb,RETAIN,0,1-2,False,712,0.7113692444240669,0.6042164709174976,0.45498895538247663,0.14287644944184663,10.5688202247191,9.742977528089888
SICdb,RETAIN,0,3-5,False,61,0.658932591177921,0.5785419255845741,0.425876007095872,0.14249201277955273,10.508196721311476,9.344262295081966
SICdb,RETAIN,0,>=6,True,7,0.6198334032133962,0.5532599232138403,0.3950529733424471,0.12893982808022922,10.285714285714286,11.571428571428571
SICdb,Deepr,0,1-2,False,712,0.7086155838478352,0.6011425303556067,0.45152020494902206,0.13360490773744574,11.1811797752809,9.742977528089888
SICdb,Deepr,0,3-5,False,61,0.6738163494285418,0.5876598012661158,0.43587816340950386,0.1473384030418251,10.573770491803279,9.344262295081966
SICdb,Deepr,0,>=6,True,7,0.6370125537176553,0.557271446590332,0.39628329064419293,0.1606060606060606,10.142857142857142,11.571428571428571
SICdb,Transformer,0,1-2,False,712,0.7056586618610919,0.5978315734161985,0.44725732411173313,0.13084159289803535,10.860955056179776,9.742977528089888
SICdb,Transformer,0,3-5,False,61,0.6857570910210221,0.5936499849642407,0.44250114639458904,0.1329173166926677,10.62295081967213,9.344262295081966
SICdb,Transformer,0,>=6,True,7,0.6170374517766976,0.5640179148582509,0.3995703544575725,0.16906474820143885,9.285714285714286,11.571428571428571
SICdb,GAMENet,0,1-2,False,712,0.7092739292014768,0.5935890657247652,0.44260910954778865,0.13529253836145474,11.985955056179776,9.742977528089888
SICdb,GAMENet,0,3-5,False,61,0.7041505468498576,0.5792037459202602,0.4253283119965858,0.1375609756097561,11.934426229508198,9.344262295081966
SICdb,GAMENet,0,>=6,True,7,0.6178473471996826,0.5360760434026058,0.37842614778705,0.15730337078651685,10.571428571428571,11.571428571428571
SICdb,MeLU,0,1-2,False,712,0.7118233656175408,0.5894945955766869,0.4410494874536831,0.144742883379247,9.889044943820224,9.742977528089888
SICdb,MeLU,0,3-5,False,61,0.6769957552090741,0.5687019665698921,0.41635269425009563,0.12762621511445593,10.311475409836065,9.344262295081966
SICdb,MeLU,0,>=6,True,7,0.6319065007890512,0.5372326744462967,0.374697013512803,0.14772727272727273,9.0,11.571428571428571
SICdb,MICRON,0,1-2,False,712,0.7109569069079292,0.6071428176621513,0.4584180548682567,0.13953181842146886,10.72191011235955,9.742977528089888
SICdb,MICRON,0,3-5,False,61,0.6911864004563163,0.5931441350440995,0.44356274016351166,0.14482537648189683,10.524590163934427,9.344262295081966
SICdb,MICRON,0,>=6,True,7,0.615343156994091,0.5472246869762397,0.39795918367346933,0.12276214833759591,10.857142857142858,11.571428571428571
SICdb,SafeDrug,0,1-2,False,712,0.6707908903726234,0.5492722779182817,0.3971433262468542,0.058333333333333334,16.0,9.742977528089888
SICdb,SafeDrug,0,3-5,False,61,0.6444622235626201,0.5350328145004578,0.3788558353278413,0.058333333333333334,16.0,9.344262295081966
SICdb,SafeDrug,0,>=6,True,7,0.5607200101314074,0.5293070456113934,0.37306086709005765,0.058333333333333334,16.0,11.571428571428571
SICdb,MoleRec,0,1-2,False,712,0.6606607504040322,0.5569475443293787,0.40606407717314336,0.055177544599265334,13.970505617977528,9.742977528089888
SICdb,MoleRec,0,3-5,False,61,0.6360935835189082,0.5539767837045622,0.3997874584053525,0.054945054945054944,14.0,9.344262295081966
SICdb,MoleRec,0,>=6,True,7,0.5341492020179163,0.5143980669190753,0.3634559086792612,0.054945054945054944,14.0,11.571428571428571
SICdb,ARCI,0,1-2,False,712,0.6932980517788639,0.6066114607046237,0.4566318159969174,0.1016901606003226,14.110955056179776,9.742977528089888
SICdb,ARCI,0,3-5,False,61,0.6793953971610107,0.5940831936216242,0.4380133819639224,0.11714391967274079,13.573770491803279,9.344262295081966
SICdb,ARCI,0,>=6,True,7,0.6747678680138243,0.6246837122776973,0.4741572226976915,0.1141552511415525,14.0,11.571428571428571
SICdb,SSPNet,0,1-2,False,712,0.7355420782494833,0.6260524131346509,0.4783425025309136,0.09971575885774722,13.209269662921349,9.742977528089888
SICdb,SSPNet,0,3-5,False,61,0.7117079603733513,0.6165169469986326,0.4646129190980229,0.10599250936329588,13.426229508196721,9.344262295081966
SICdb,SSPNet,0,>=6,True,7,0.7096451127505555,0.6553665910808767,0.4967320261437909,0.08928571428571429,14.0,11.571428571428571
SICdb,MetaDrug,0,1-2,False,712,0.721628101693262,0.6087557971837226,0.46084247133181816,0.13262452445138698,10.661516853932584,9.742977528089888
SICdb,MetaDrug,0,3-5,False,61,0.7068217337746443,0.6079987708965969,0.4561977256757239,0.13586251621271075,10.21311475409836,9.344262295081966
SICdb,MetaDrug,0,>=6,True,7,0.6451327856617388,0.5925100226355644,0.43430967528711895,0.12530120481927712,11.142857142857142,11.571428571428571
NWICU,Prediction-only training,0,1-2,False,1681,0.684203759999489,0.5922275890985437,0.43984623224037483,0.1101553219877161,13.980368828078525,11.434860202260559
NWICU,Prediction-only training,0,3-5,False,619,0.702379614831539,0.6234886407776514,0.47271051603238556,0.11573440764848247,14.166397415185784,12.216478190630049
NWICU,Prediction-only training,0,>=6,False,199,0.7182682786485483,0.6349672742716957,0.48739277757417515,0.113058568329718,14.78391959798995,12.829145728643216
NWICU,Fixed weight 0.05,0,1-2,False,1681,0.6835766854157741,0.5917538975915311,0.43970909025210436,0.10056876363474467,13.882212968471148,11.434860202260559
NWICU,Fixed weight 0.05,0,3-5,False,619,0.7020614760736346,0.6232360965266647,0.4730704682342754,0.10944516325443336,14.011308562197092,12.216478190630049
NWICU,Fixed weight 0.05,0,>=6,False,199,0.7172720815275317,0.6383792159133355,0.49136925786676716,0.10559856293571704,14.758793969849247,12.829145728643216
NWICU,Fixed weight 0.1,0,1-2,False,1681,0.6830652339132911,0.5908242959824298,0.43889790813227997,0.09891925762037053,13.979179060083284,11.434860202260559
NWICU,Fixed weight 0.1,0,3-5,False,619,0.7010771861663692,0.6207065941628881,0.47030424559055967,0.10701352003862868,14.063004846526656,12.216478190630049
NWICU,Fixed weight 0.1,0,>=6,False,199,0.713742957622158,0.6369211667744578,0.4907920125773891,0.10386653238166134,14.56281407035176,12.829145728643216
NWICU,Fixed weight 1,0,1-2,False,1681,0.6828460011904511,0.5929849302072555,0.44093866472548643,0.11247351522021687,13.614515169541939,11.434860202260559
NWICU,Fixed weight 1,0,3-5,False,619,0.7026322552715268,0.6234296775968827,0.47288857351420516,0.11984633436741517,13.743134087237479,12.216478190630049
NWICU,Fixed weight 1,0,>=6,False,199,0.7162272604437021,0.6394162699721627,0.49297608199827936,0.11418826739427013,14.442211055276381,12.829145728643216
NWICU,w/o clinical associations,0,1-2,False,1681,0.6635727174087064,0.5777722700721399,0.4263848612196848,0.09987077838167781,13.0261748958953,11.434860202260559
NWICU,w/o clinical associations,0,3-5,False,619,0.6903944656637123,0.611318084107686,0.4598056059221298,0.10875860189412005,13.336025848142166,12.216478190630049
NWICU,w/o clinical associations,0,>=6,False,199,0.7028055113161434,0.6281877184188062,0.48103469755529976,0.10198937798181655,14.341708542713567,12.829145728643216
NWICU,w/o longitudinal history,0,1-2,False,1681,0.6008566374979881,0.512497944992601,0.3615271815871502,0.11797424537163737,12.185008923259964,11.434860202260559
NWICU,w/o longitudinal history,0,3-5,False,619,0.5754770624439514,0.49589496455474424,0.34365325816099823,0.12274631997421295,11.883683360258482,12.216478190630049
NWICU,w/o longitudinal history,0,>=6,False,199,0.5992111722560237,0.5020496420226012,0.34760198427110095,0.12406980572933816,12.130653266331658,12.829145728643216
NWICU,w/o training-case memory,0,1-2,False,1681,0.6804677831122926,0.5867165551828175,0.4347178813155541,0.10223536785160588,14.10291493158834,11.434860202260559
NWICU,w/o training-case memory,0,3-5,False,619,0.7065293465771292,0.6197513930414748,0.46862091051567845,0.11383728076395783,13.865912762520194,12.216478190630049
NWICU,w/o training-case memory,0,>=6,False,199,0.7142834238400985,0.6326896503484305,0.4868114784113409,0.10916466078274048,14.50251256281407,12.829145728643216
NWICU,w/o medication-set block,0,1-2,False,1681,0.6828902556724694,0.5888185066555166,0.43681972730282187,0.09930104450652395,13.912552052349792,11.434860202260559
NWICU,w/o medication-set block,0,3-5,False,619,0.7048199526035497,0.6223693288234645,0.47251348939283566,0.10723937064616863,14.11308562197092,12.216478190630049
NWICU,w/o medication-set block,0,>=6,False,199,0.7225367941158524,0.6322527321956724,0.4846484516026859,0.10312371557747636,15.140703517587939,12.829145728643216
NWICU,Prediction-only training,1,1-2,False,1681,0.6832760595543007,0.5904509301465174,0.43820480233016645,0.11020602662929223,13.998215348007138,11.434860202260559
NWICU,Prediction-only training,1,3-5,False,619,0.7047025767375182,0.6221866730728071,0.4712038893941462,0.11681842125065844,14.12924071082391,12.216478190630049
NWICU,Prediction-only training,1,>=6,False,199,0.7179844141176385,0.6297763556184601,0.4826360475233115,0.11068604947717418,14.914572864321608,12.829145728643216
NWICU,Fixed weight 0.05,1,1-2,False,1681,0.683200230540558,0.5878541813553881,0.43555445336651455,0.09522465133230329,14.594289113622844,11.434860202260559
NWICU,Fixed weight 0.05,1,3-5,False,619,0.7038475257273825,0.6206196274379896,0.47041935565658316,0.10504460617443362,14.355411954765751,12.216478190630049
NWICU,Fixed weight 0.05,1,>=6,False,199,0.7187976876970545,0.6352359535782165,0.4881492780173189,0.10320757141021798,14.879396984924623,12.829145728643216
NWICU,Fixed weight 0.1,1,1-2,False,1681,0.6826441828140012,0.5885944056816658,0.4364343794382698,0.10166367666544886,14.14039262343843,11.434860202260559
NWICU,Fixed weight 0.1,1,3-5,False,619,0.7034133779613425,0.6211986895802587,0.47049991710464356,0.10774842839840822,14.369951534733442,12.216478190630049
NWICU,Fixed weight 0.1,1,>=6,False,199,0.7158622133454796,0.632905720829551,0.48618578346061875,0.10424677433136803,14.884422110552764,12.829145728643216
NWICU,Fixed weight 1,1,1-2,False,1681,0.6827155363458537,0.5943351039670737,0.44278570586889054,0.11469440832249675,13.297441998810232,11.434860202260559
NWICU,Fixed weight 1,1,3-5,False,619,0.7033917786762399,0.6247405846635509,0.4752541351126412,0.12150277123228569,13.507269789983845,12.216478190630049
NWICU,Fixed weight 1,1,>=6,False,199,0.7153593420829438,0.6370290664864405,0.490754622564135,0.11433848995613022,14.311557788944723,12.829145728643216
NWICU,w/o clinical associations,1,1-2,False,1681,0.6653253531846962,0.5724306337503532,0.42052168294995684,0.0905231890622202,14.450922070196311,11.434860202260559
NWICU,w/o clinical associations,1,3-5,False,619,0.6939605696863255,0.6141920888914164,0.46355833395154444,0.10471378433982816,14.15670436187399,12.216478190630049
NWICU,w/o clinical associations,1,>=6,False,199,0.7083118825085306,0.6247996024413992,0.4775988861386203,0.10101606307179899,14.92964824120603,12.829145728643216
NWICU,w/o longitudinal history,1,1-2,False,1681,0.6000809003545751,0.5138291229465864,0.36217720119227065,0.11106480089644429,12.697798929208805,11.434860202260559
NWICU,w/o longitudinal history,1,3-5,False,619,0.5743626062827173,0.4959921817741853,0.3434708333725813,0.11528453669679213,12.353796445880452,12.216478190630049
NWICU,w/o longitudinal history,1,>=6,False,199,0.6021488011274508,0.5007425559131844,0.3468295000983604,0.11486118671747414,12.64824120603015,12.829145728643216
NWICU,w/o training-case memory,1,1-2,False,1681,0.6776808354979816,0.5824357993212138,0.4302705358168806,0.08629146101453905,14.441403926234385,11.434860202260559
NWICU,w/o training-case memory,1,3-5,False,619,0.7039661721650827,0.6138210927534756,0.46390546006442845,0.09531504598769172,14.838449111470114,12.216478190630049
NWICU,w/o training-case memory,1,>=6,False,199,0.7179854701047699,0.6310417760757457,0.4830063618374124,0.0945657332700522,15.376884422110553,12.829145728643216
NWICU,w/o medication-set block,1,1-2,False,1681,0.6819054716071788,0.5891871608694349,0.4369511564608415,0.097331231535782,14.10291493158834,11.434860202260559
NWICU,w/o medication-set block,1,3-5,False,619,0.7020478135145418,0.6207522113082506,0.47002007055822387,0.10641484565728579,14.224555735056542,12.216478190630049
NWICU,w/o medication-set block,1,>=6,False,199,0.72119365968696,0.6354107701747447,0.4886747967554276,0.10294117647058823,14.738693467336683,12.829145728643216
NWICU,Prediction-only training,2,1-2,False,1681,0.6845568173126376,0.5928545300615692,0.4407048459299825,0.1116420528330738,14.01249256395003,11.434860202260559
NWICU,Prediction-only training,2,3-5,False,619,0.7041884304673312,0.6218157108843035,0.4714632742112797,0.12249356069251084,13.662358642972537,12.216478190630049
NWICU,Prediction-only training,2,>=6,False,199,0.7185873620019091,0.6375904626084007,0.491250779418349,0.11387538665488289,14.603015075376884,12.829145728643216
NWICU,Fixed weight 0.05,2,1-2,False,1681,0.6849917857667879,0.5915841081407651,0.4395851516955323,0.09786796960565666,13.817370612730517,11.434860202260559
NWICU,Fixed weight 0.05,2,3-5,False,619,0.7044095320600461,0.6196306214889917,0.46935160025214495,0.11059358407783042,13.783521809369951,12.216478190630049
NWICU,Fixed weight 0.05,2,>=6,False,199,0.7182785132609641,0.6358475149865244,0.48903558741563496,0.10402904763987926,14.678391959798995,12.829145728643216
NWICU,Fixed weight 0.1,2,1-2,False,1681,0.6829103460139248,0.5930669099687039,0.44145658224679896,0.10093703191946403,13.69244497323022,11.434860202260559
NWICU,Fixed weight 0.1,2,3-5,False,619,0.7008394014562613,0.6204400952420229,0.47037171260607,0.11139298142908251,13.588045234248789,12.216478190630049
NWICU,Fixed weight 0.1,2,>=6,False,199,0.716187537782404,0.6372392092028266,0.49032524813243455,0.10398522037476907,14.577889447236181,12.829145728643216
NWICU,Fixed weight 1,2,1-2,False,1681,0.6830772069147918,0.596017868962355,0.444561139876368,0.11881437852356314,12.64128494943486,11.434860202260559
NWICU,Fixed weight 1,2,3-5,False,619,0.7024840566592898,0.6242954855361448,0.47470240328822005,0.12616772635243137,13.066235864297253,12.216478190630049
NWICU,Fixed weight 1,2,>=6,False,199,0.7181877094249208,0.6379402024653528,0.4918345069393379,0.11383513211760328,14.201005025125628,12.829145728643216
NWICU,w/o clinical associations,2,1-2,False,1681,0.6649353090518252,0.5724079336694777,0.42067490985914596,0.08361951281941897,14.252825698988698,11.434860202260559
NWICU,w/o clinical associations,2,3-5,False,619,0.7001793172958752,0.6107803805658012,0.45959035891034705,0.10094957830228748,14.11308562197092,12.216478190630049
NWICU,w/o clinical associations,2,>=6,False,199,0.7159217569905864,0.6221690985888522,0.4742450080912612,0.09609068332932788,15.22110552763819,12.829145728643216
NWICU,w/o longitudinal history,2,1-2,False,1681,0.5995901727858898,0.5131797771276444,0.36233121073879954,0.11791376202155562,11.919690660321237,11.434860202260559
NWICU,w/o longitudinal history,2,3-5,False,619,0.5741519151895305,0.494764633454177,0.34233026794150084,0.1243302867948314,11.609046849757673,12.216478190630049
NWICU,w/o longitudinal history,2,>=6,False,199,0.5996533854972413,0.5023363034595725,0.3482891278346035,0.12639813353461882,11.879396984924623,12.829145728643216
NWICU,w/o training-case memory,2,1-2,False,1681,0.6785839087405805,0.5853222407411499,0.43314141237013504,0.09034973745530298,14.084473527662105,11.434860202260559
NWICU,w/o training-case memory,2,3-5,False,619,0.7033003212466312,0.6162939879042909,0.46563935205542917,0.10237605013601046,14.024232633279484,12.216478190630049
NWICU,w/o training-case memory,2,>=6,False,199,0.7150364650526337,0.6308353744585291,0.483577222916313,0.1004602510460251,14.944723618090451,12.829145728643216
NWICU,w/o medication-set block,2,1-2,False,1681,0.6825836740809986,0.5908151287321147,0.43938596746161607,0.10167480891049765,13.585960737656157,11.434860202260559
NWICU,w/o medication-set block,2,3-5,False,619,0.7030837378357894,0.6190672263799303,0.4687691892768585,0.10939224801380619,13.796445880452342,12.216478190630049
NWICU,w/o medication-set block,2,>=6,False,199,0.7163945726565099,0.6356503610638647,0.48767458697737315,0.10450304987441694,14.417085427135678,12.829145728643216
NWICU,EviDrug,0,1-2,False,1681,0.6834100663551026,0.5926804475743295,0.44077412739493915,0.10492222484805516,13.456276026174896,11.434860202260559
NWICU,EviDrug,0,3-5,False,619,0.7047588615534104,0.6217211274229032,0.47143701210122785,0.11444111087936594,13.773828756058158,12.216478190630049
NWICU,EviDrug,0,>=6,False,199,0.716624960437605,0.6389764508266835,0.4919416392885724,0.10973338783667166,14.472361809045227,12.829145728643216
NWICU,EviDrug,1,1-2,False,1681,0.6823969753464649,0.5888212123357988,0.43692893879294087,0.09829335925216547,13.829268292682928,11.434860202260559
NWICU,EviDrug,1,3-5,False,619,0.7031568218772466,0.6220386522343009,0.47209321125844456,0.10941929729557545,13.777059773828755,12.216478190630049
NWICU,EviDrug,1,>=6,False,199,0.7149889376302184,0.6347431195008073,0.48799000398554904,0.10507556959169863,14.482412060301508,12.829145728643216
NWICU,EviDrug,2,1-2,False,1681,0.683935116687543,0.5927579610074637,0.4410684176450992,0.1003982992454162,13.91017251635931,11.434860202260559
NWICU,EviDrug,2,3-5,False,619,0.7025160998558075,0.6224935632003047,0.4722994746329112,0.11161302177441583,14.022617124394184,12.216478190630049
NWICU,EviDrug,2,>=6,False,199,0.7179049578499984,0.634121602963781,0.4872584352985813,0.1044644358500084,14.924623115577889,12.829145728643216
NWICU,Extended backbone,0,1-2,False,1681,0.665478056362071,0.5800037293481753,0.4281808527499153,0.11752947708789235,13.16537775133849,11.434860202260559
NWICU,Extended backbone,0,3-5,False,619,0.6911018857405861,0.6173941491637993,0.46658335658172206,0.12319654579281777,13.287560581583199,12.216478190630049
NWICU,Extended backbone,0,>=6,False,199,0.708348864222969,0.6313379359633413,0.48478714688360325,0.11500023682091602,14.100502512562814,12.829145728643216
NWICU,Extended backbone,1,1-2,False,1681,0.667727157319579,0.5781880519580234,0.42628129079504057,0.11137335890249299,13.697798929208805,11.434860202260559
NWICU,Extended backbone,1,3-5,False,619,0.6932777807601681,0.6138841655957064,0.4627676286298183,0.1167249315848585,13.873990306946688,12.216478190630049
NWICU,Extended backbone,1,>=6,False,199,0.7151619505052851,0.6254748964974979,0.477863402801911,0.11308282684885321,14.517587939698492,12.829145728643216
NWICU,Extended backbone,2,1-2,False,1681,0.6676676374916579,0.58368823750966,0.4321021511263742,0.11650725325599995,12.956573468173707,11.434860202260559
NWICU,Extended backbone,2,3-5,False,619,0.6931923334949786,0.6155059110915188,0.4654687985823835,0.12467918163819022,12.911147011308563,12.216478190630049
NWICU,Extended backbone,2,>=6,False,199,0.7151226110007607,0.6309903054224822,0.484802503167422,0.1154981174315661,13.487437185929648,12.829145728643216
NWICU,RETAIN,0,1-2,False,1681,0.586246760465296,0.5000346690679693,0.3496353790351894,0.1254132518405334,12.3081499107674,11.434860202260559
NWICU,RETAIN,0,3-5,False,619,0.5746422580737363,0.5027229842450079,0.348896309251432,0.15133919843597263,12.306946688206786,12.216478190630049
NWICU,RETAIN,0,>=6,False,199,0.5946146181397952,0.5163713385298372,0.35977381879335646,0.15219626854708387,13.64321608040201,12.829145728643216
NWICU,Deepr,0,1-2,False,1681,0.5664435289099594,0.4893299680450583,0.3397864952244111,0.12799868550772264,12.233194527067221,11.434860202260559
NWICU,Deepr,0,3-5,False,619,0.5602718678557205,0.4942940012253632,0.3398618593264413,0.13865028235106974,12.491114701130856,12.216478190630049
NWICU,Deepr,0,>=6,False,199,0.5786304065542562,0.4979108216259684,0.34414727106504805,0.13898341705828338,13.266331658291458,12.829145728643216
NWICU,Transformer,0,1-2,False,1681,0.5831240090014234,0.49755619916149324,0.3467498153401526,0.12073141486810551,13.253420582986317,11.434860202260559
NWICU,Transformer,0,3-5,False,619,0.5807437036673828,0.5015999220027301,0.3482114640877819,0.1362545226829947,13.054927302100161,12.216478190630049
NWICU,Transformer,0,>=6,False,199,0.6046699917529342,0.5157799819026985,0.3614715632581969,0.13485944159762464,13.628140703517587,12.829145728643216
NWICU,GAMENet,0,1-2,False,1681,0.577931421231647,0.49979556358457644,0.3496733745617951,0.11825919213916215,16.965496728138014,11.434860202260559
NWICU,GAMENet,0,3-5,False,619,0.577134139580289,0.5096836131327616,0.35463505731331774,0.1283341819748541,17.52665589660743,12.216478190630049
NWICU,GAMENet,0,>=6,False,199,0.5944799092326468,0.5186553780787468,0.3639735799517151,0.12694229669592025,19.371859296482413,12.829145728643216
NWICU,MeLU,0,1-2,False,1681,0.5612378639628275,0.4669366979762882,0.3210931384239895,0.1336078040593696,12.283759666864961,11.434860202260559
NWICU,MeLU,0,3-5,False,619,0.5606857413556795,0.48341581919935495,0.33145745161865714,0.14777182033928102,12.883683360258482,12.216478190630049
NWICU,MeLU,0,>=6,False,199,0.566362478660223,0.5022923054407015,0.3478179823349073,0.15758562826966735,13.577889447236181,12.829145728643216
NWICU,MICRON,0,1-2,False,1681,0.5584035075672027,0.4824381897702602,0.3342547935695576,0.1486574074074074,12.708506841165972,11.434860202260559
NWICU,MICRON,0,3-5,False,619,0.5469347851725781,0.4806979126007352,0.33017851339255505,0.15332627041245023,12.64135702746365,12.216478190630049
NWICU,MICRON,0,>=6,False,199,0.5561944373520774,0.47869747717239336,0.3268565887325523,0.15011926848661541,13.185929648241206,12.829145728643216
NWICU,SafeDrug,0,1-2,False,1681,0.5290205486992211,0.45605134865911845,0.30969776412791766,0.07488894801184105,18.702558001189768,11.434860202260559
NWICU,SafeDrug,0,3-5,False,619,0.5199956822526454,0.45717452177788176,0.30811147831936186,0.0879681020167127,19.033925686591274,12.216478190630049
NWICU,SafeDrug,0,>=6,False,199,0.5294501005031068,0.46938282654099583,0.3179477358817704,0.0971793532456432,20.57788944723618,12.829145728643216
NWICU,MoleRec,0,1-2,False,1681,0.5642134844573954,0.4792182119816196,0.329871395889196,0.08114322396160074,19.57941701368233,11.434860202260559
NWICU,MoleRec,0,3-5,False,619,0.5512900679126789,0.47756666672954357,0.3250701143512786,0.08355875524505314,20.936995153473344,12.216478190630049
NWICU,MoleRec,0,>=6,False,199,0.5638845489629716,0.48372396529756084,0.33181791114385045,0.08579476248477466,22.603015075376884,12.829145728643216
NWICU,ARCI,0,1-2,False,1681,0.6091117780486169,0.5125555098037542,0.36127021079314015,0.09001003296545794,20.15288518738846,11.434860202260559
NWICU,ARCI,0,3-5,False,619,0.659362337860474,0.5523078585495139,0.39724491664111733,0.1020465496398958,19.51534733441034,12.216478190630049
NWICU,ARCI,0,>=6,False,199,0.6745916102180388,0.5822549933385104,0.42910736619368106,0.09877068676297539,20.035175879396984,12.829145728643216
NWICU,SSPNet,0,1-2,False,1681,0.6624571230775474,0.5652480360582882,0.41207791995440995,0.08869403896659134,17.11659726353361,11.434860202260559
NWICU,SSPNet,0,3-5,False,619,0.6783617476996172,0.5898323941764548,0.43542820616213135,0.09309571403098811,18.11308562197092,12.216478190630049
NWICU,SSPNet,0,>=6,False,199,0.7113808890821491,0.6098136357463394,0.4557779101586804,0.0938213872987718,18.844221105527637,12.829145728643216
NWICU,MetaDrug,0,1-2,False,1681,0.6159060620162758,0.5254838781719017,0.37369222060419177,0.12389863243962307,13.78227245687091,11.434860202260559
NWICU,MetaDrug,0,3-5,False,619,0.6177882713050308,0.5337308069369232,0.3788441294111285,0.1313625077591558,13.731825525040387,12.216478190630049
NWICU,MetaDrug,0,>=6,False,199,0.6437552710813403,0.547314382981142,0.3936682484245565,0.13184663536776212,14.35175879396985,12.829145728643216
MIMIC-IV,Prediction-only training,0,1-2,False,11331,0.7735207490771785,0.6435160068054497,0.4978586374974653,0.05759836767159766,24.61256729326626,20.250110316829936
MIMIC-IV,Prediction-only training,0,3-5,False,3748,0.777938225472138,0.6434534707851385,0.49450221932150745,0.057789662129184856,27.38874066168623,23.73425827107791
MIMIC-IV,Prediction-only training,0,>=6,False,2255,0.7970841626215899,0.6576060931384305,0.5102296926868117,0.05650151604325995,34.15121951219512,27.53037694013304
MIMIC-IV,Fixed weight 0.05,0,1-2,False,11331,0.7716127107815752,0.6417585358084086,0.49662165518337525,0.051339308688076346,24.37878386726679,20.250110316829936
MIMIC-IV,Fixed weight 0.05,0,3-5,False,3748,0.7778276722853584,0.6438499453697465,0.49556511239787,0.05350753979206447,26.792422625400214,23.73425827107791
MIMIC-IV,Fixed weight 0.05,0,>=6,False,2255,0.797043252635924,0.6602610059198719,0.5133844945933311,0.05326655266257866,33.09711751662971,27.53037694013304
MIMIC-IV,Fixed weight 0.1,0,1-2,False,11331,0.771729507955581,0.6392635720497223,0.49329722603444315,0.04776467906176537,24.71926573117995,20.250110316829936
MIMIC-IV,Fixed weight 0.1,0,3-5,False,3748,0.7772125148896085,0.6428441550626884,0.4942559542750246,0.05100656747887879,27.153681963713982,23.73425827107791
MIMIC-IV,Fixed weight 0.1,0,>=6,False,2255,0.7966103630398372,0.6584654382324578,0.5114472752899238,0.05126395527810731,33.6430155210643,27.53037694013304
MIMIC-IV,Fixed weight 1,0,1-2,False,11331,0.7739299674498077,0.64455500133549,0.49836010487840143,0.059947583581690715,24.140323007678052,20.250110316829936
MIMIC-IV,Fixed weight 1,0,3-5,False,3748,0.7779073790233725,0.6450047934571737,0.4962004788600496,0.05963415979118854,26.727588046958378,23.73425827107791
MIMIC-IV,Fixed weight 1,0,>=6,False,2255,0.7965010683794969,0.6593038641145159,0.5121591316567705,0.05787451309049568,32.80620842572062,27.53037694013304
MIMIC-IV,w/o clinical associations,0,1-2,False,11331,0.7469828071219765,0.6246010858534804,0.4787477076581474,0.05074546397018598,24.352572588474096,20.250110316829936
MIMIC-IV,w/o clinical associations,0,3-5,False,3748,0.7537551743414385,0.629556087524841,0.4797447031898306,0.05410306301612242,25.94076840981857,23.73425827107791
MIMIC-IV,w/o clinical associations,0,>=6,False,2255,0.7765687346732106,0.6444832657114278,0.4960700215509974,0.053200156575711664,32.361862527716184,27.53037694013304
MIMIC-IV,w/o longitudinal history,0,1-2,False,11331,0.7359567497667393,0.6104280527299882,0.4621627899165925,0.04924215277939363,21.756596946430147,20.250110316829936
MIMIC-IV,w/o longitudinal history,0,3-5,False,3748,0.7209781963137855,0.5934128677678174,0.4408601084419101,0.048523379841235476,25.761739594450372,23.73425827107791
MIMIC-IV,w/o longitudinal history,0,>=6,False,2255,0.7251891672955542,0.5976120022923249,0.44328182423737067,0.04868009045977313,31.13259423503326,27.53037694013304
MIMIC-IV,w/o training-case memory,0,1-2,False,11331,0.7624173010195634,0.6338195427191976,0.4871738158777093,0.04912304274006737,23.861618568528815,20.250110316829936
MIMIC-IV,w/o training-case memory,0,3-5,False,3748,0.7671437210804019,0.6360531803528827,0.486758727183511,0.05179044348893631,26.45651013874066,23.73425827107791
MIMIC-IV,w/o training-case memory,0,>=6,False,2255,0.7853698465326194,0.655566210339929,0.5089319629001046,0.05232744680098634,31.753436807095344,27.53037694013304
MIMIC-IV,w/o medication-set block,0,1-2,False,11331,0.7693633138991783,0.6392860861213285,0.4934077203084123,0.05095955989611887,24.184802753508077,20.250110316829936
MIMIC-IV,w/o medication-set block,0,3-5,False,3748,0.7754443591289313,0.6421185310128662,0.4938362441291256,0.052752106320654586,27.125400213447172,23.73425827107791
MIMIC-IV,w/o medication-set block,0,>=6,False,2255,0.7960969644543161,0.6590320579028945,0.5118112003686354,0.053673076693838855,32.255432372505545,27.53037694013304
MIMIC-IV,Prediction-only training,1,1-2,False,11331,0.7729183642574007,0.6416593065122351,0.4955699841812258,0.05749482896719155,24.887300326537815,20.250110316829936
MIMIC-IV,Prediction-only training,1,3-5,False,3748,0.7769269825292948,0.6417018386173463,0.49342610521571023,0.05612324346133697,28.253201707577375,23.73425827107791
MIMIC-IV,Prediction-only training,1,>=6,False,2255,0.7980988594332369,0.6598523507193147,0.5125936807463041,0.05626471554094419,32.82350332594235,27.53037694013304
MIMIC-IV,Fixed weight 0.05,1,1-2,False,11331,0.7717854767972202,0.6391881940138591,0.4932313065495507,0.05142902831889283,25.200776630482746,20.250110316829936
MIMIC-IV,Fixed weight 0.05,1,3-5,False,3748,0.7764918584427997,0.6407127250230047,0.4925390658818052,0.05220689072760752,28.33964781216649,23.73425827107791
MIMIC-IV,Fixed weight 0.05,1,>=6,False,2255,0.7974665915365894,0.6604023813933041,0.51347985124432,0.0536219430197884,32.81019955654102,27.53037694013304
MIMIC-IV,Fixed weight 0.1,1,1-2,False,11331,0.7705382867848416,0.6393643167372743,0.49297381916268257,0.04708852086759063,24.266348954196452,20.250110316829936
MIMIC-IV,Fixed weight 0.1,1,3-5,False,3748,0.7764388164832696,0.6426043874626325,0.49359352235309933,0.049701455589662345,27.358324439701175,23.73425827107791
MIMIC-IV,Fixed weight 0.1,1,>=6,False,2255,0.7972982613884912,0.6630587452449238,0.5149601695912619,0.0521065135759204,31.52949002217295,27.53037694013304
MIMIC-IV,Fixed weight 1,1,1-2,False,11331,0.7730449869857501,0.6454478165672637,0.49935335160834143,0.059379069752315675,23.6046244815109,20.250110316829936
MIMIC-IV,Fixed weight 1,1,3-5,False,3748,0.7762914506905597,0.6420234800705202,0.4929996460122346,0.05788287480778577,27.524813233724654,23.73425827107791
MIMIC-IV,Fixed weight 1,1,>=6,False,2255,0.796509302785919,0.6619938116338325,0.5141177594153038,0.05795611308451886,31.64922394678492,27.53037694013304
MIMIC-IV,w/o clinical associations,1,1-2,False,11331,0.7477481352688664,0.6232452032287036,0.47651954400853597,0.05052576390205104,24.764010237401816,20.250110316829936
MIMIC-IV,w/o clinical associations,1,3-5,False,3748,0.7569753426710384,0.6255073971543553,0.47614184569473234,0.05134307634138923,28.148345784418357,23.73425827107791
MIMIC-IV,w/o clinical associations,1,>=6,False,2255,0.7815488966586341,0.6492809355739729,0.5014734540543159,0.05287539603772592,32.52017738359202,27.53037694013304
MIMIC-IV,w/o longitudinal history,1,1-2,False,11331,0.7346646756605121,0.6050023132677735,0.456000016429746,0.04698984290985685,24.170505692348424,20.250110316829936
MIMIC-IV,w/o longitudinal history,1,3-5,False,3748,0.7191111099869457,0.5871127948396704,0.43412981681933505,0.04629730886429024,28.496264674493062,23.73425827107791
MIMIC-IV,w/o longitudinal history,1,>=6,False,2255,0.7230052118425396,0.5908082160748086,0.43652466070657053,0.046502756339581036,34.243458980044345,27.53037694013304
MIMIC-IV,w/o training-case memory,1,1-2,False,11331,0.7598854958180042,0.6333130639860906,0.48685761029388464,0.05236984221065848,23.594034065837086,20.250110316829936
MIMIC-IV,w/o training-case memory,1,3-5,False,3748,0.7627856146454969,0.6305211751214637,0.4815557833451084,0.052098087614477845,27.810565635005336,23.73425827107791
MIMIC-IV,w/o training-case memory,1,>=6,False,2255,0.782101701956001,0.6537696075808811,0.5058027893909413,0.054705322754938994,31.303325942350334,27.53037694013304
MIMIC-IV,w/o medication-set block,1,1-2,False,11331,0.770207400404495,0.6408838788282637,0.494836296947056,0.05107748604813735,24.13123290089136,20.250110316829936
MIMIC-IV,w/o medication-set block,1,3-5,False,3748,0.7766059431142283,0.6431070144257256,0.4944126273402018,0.05247337156642717,26.957310565635005,23.73425827107791
MIMIC-IV,w/o medication-set block,1,>=6,False,2255,0.7970819033270938,0.6627799672173423,0.5151091028083185,0.054492526698978694,31.18270509977827,27.53037694013304
MIMIC-IV,Prediction-only training,2,1-2,False,11331,0.7721091029420719,0.6459534694000073,0.5007950941101651,0.05863731681021716,22.767540375959758,20.250110316829936
MIMIC-IV,Prediction-only training,2,3-5,False,3748,0.7760568990170922,0.6452304248017979,0.4984898313685185,0.05645046927722655,26.380736392742797,23.73425827107791
MIMIC-IV,Prediction-only training,2,>=6,False,2255,0.7961984564110322,0.6643233916803024,0.518150802303264,0.05715201521021923,30.407982261640797,27.53037694013304
MIMIC-IV,Fixed weight 0.05,2,1-2,False,11331,0.772317426249849,0.6452938777574129,0.499120161210959,0.053893083390547845,22.99355749713176,20.250110316829936
MIMIC-IV,Fixed weight 0.05,2,3-5,False,3748,0.7766850342688013,0.6462308909687767,0.49808978551245303,0.05358392720363549,26.174493062966917,23.73425827107791
MIMIC-IV,Fixed weight 0.05,2,>=6,False,2255,0.7980524780827069,0.6641461113820522,0.5171132892953063,0.05544232202783928,30.601773835920177,27.53037694013304
MIMIC-IV,Fixed weight 0.1,2,1-2,False,11331,0.7714550155038009,0.6445779036567135,0.49867939843202463,0.048599132444010866,22.683964345600565,20.250110316829936
MIMIC-IV,Fixed weight 0.1,2,3-5,False,3748,0.7772611213869174,0.644815139786026,0.4968244697731423,0.04977477935361857,26.367129135538953,23.73425827107791
MIMIC-IV,Fixed weight 0.1,2,>=6,False,2255,0.7989580010901932,0.6654248306039954,0.5180642587153987,0.05257640261001229,30.76629711751663,27.53037694013304
MIMIC-IV,Fixed weight 1,2,1-2,False,11331,0.7738078246455499,0.6493828120231666,0.5039416900423318,0.06079788267005911,21.91289383108287,20.250110316829936
MIMIC-IV,Fixed weight 1,2,3-5,False,3748,0.7774245247918375,0.6471630281875358,0.4990329885704642,0.059401739230630315,25.518943436499466,23.73425827107791
MIMIC-IV,Fixed weight 1,2,>=6,False,2255,0.7970965931008347,0.6657560957683848,0.5187233096638298,0.059401475621388096,30.198226164079824,27.53037694013304
MIMIC-IV,w/o clinical associations,2,1-2,False,11331,0.7487388649931337,0.6269065062849407,0.4802764004230595,0.05285283466615561,24.037066454858355,20.250110316829936
MIMIC-IV,w/o clinical associations,2,3-5,False,3748,0.7595655325941117,0.6310497766276463,0.482023446520659,0.054017258313878186,26.955442902881536,23.73425827107791
MIMIC-IV,w/o clinical associations,2,>=6,False,2255,0.7849427919889281,0.6519199109256073,0.5032973659795842,0.05528660352747838,31.459866962305988,27.53037694013304
MIMIC-IV,w/o longitudinal history,2,1-2,False,11331,0.7354752022951031,0.6111871830022836,0.4637043578556415,0.049610830911684715,22.183655458476746,20.250110316829936
MIMIC-IV,w/o longitudinal history,2,3-5,False,3748,0.7200897795122893,0.590479874980894,0.4381303355263222,0.049282567774930966,26.36392742796158,23.73425827107791
MIMIC-IV,w/o longitudinal history,2,>=6,False,2255,0.7236162543038049,0.5953146749714089,0.44175550314415646,0.04915798927505366,32.14589800443459,27.53037694013304
MIMIC-IV,w/o training-case memory,2,1-2,False,11331,0.7627770363421899,0.6354616104316182,0.48886979334813907,0.050822295666081256,23.438354955432,20.250110316829936
MIMIC-IV,w/o training-case memory,2,3-5,False,3748,0.7672701731627986,0.6353373607558919,0.4867360417868102,0.05155293859789751,27.59471718249733,23.73425827107791
MIMIC-IV,w/o training-case memory,2,>=6,False,2255,0.7887315417348092,0.6578298293134343,0.5098483412118078,0.05516072189716636,30.632372505543238,27.53037694013304
MIMIC-IV,w/o medication-set block,2,1-2,False,11331,0.7701551565698895,0.6423775512597755,0.4962911045567187,0.05192249576715887,23.211543553084457,20.250110316829936
MIMIC-IV,w/o medication-set block,2,3-5,False,3748,0.7753589731756365,0.6437308119881574,0.4954321345585055,0.052673396362306085,26.50640341515475,23.73425827107791
MIMIC-IV,w/o medication-set block,2,>=6,False,2255,0.7969843776776584,0.6636187452096525,0.516686946921855,0.05432725683373536,30.395565410199556,27.53037694013304
MIMIC-IV,EviDrug,0,1-2,False,11331,0.7724020407087551,0.6401832969628612,0.4942900974677494,0.05032775016485142,24.7851028152855,20.250110316829936
MIMIC-IV,EviDrug,0,3-5,False,3748,0.7777085250468775,0.6422944394181153,0.49340286121189014,0.05230689236015187,27.57230522945571,23.73425827107791
MIMIC-IV,EviDrug,0,>=6,False,2255,0.7965825430826576,0.6567396060688087,0.5093942785749004,0.052078356976186006,34.02660753880266,27.53037694013304
MIMIC-IV,EviDrug,1,1-2,False,11331,0.7713817768803408,0.6428797553895202,0.49740419940076713,0.051246984787077454,23.987644515047215,20.250110316829936
MIMIC-IV,EviDrug,1,3-5,False,3748,0.7771907157189878,0.6429916460581387,0.4948578617542579,0.051999348738423705,27.4559765208111,23.73425827107791
MIMIC-IV,EviDrug,1,>=6,False,2255,0.7980260745077449,0.662846384824491,0.5161376220684887,0.05324545595106651,31.696674057649666,27.53037694013304
MIMIC-IV,EviDrug,2,1-2,False,11331,0.7714873757693204,0.6448367089730639,0.4994931243692187,0.0534500390276377,23.420880769570207,20.250110316829936
MIMIC-IV,EviDrug,2,3-5,False,3748,0.7767766966050059,0.6447977109824822,0.49719716546160664,0.05346705874439623,26.717716115261474,23.73425827107791
MIMIC-IV,EviDrug,2,>=6,False,2255,0.7974427873849755,0.6633466755178039,0.5159834507884141,0.05515514771467957,31.060753880266077,27.53037694013304
MIMIC-IV,Extended backbone,0,1-2,False,11331,0.7514736513635016,0.6361087544044347,0.48828234218794203,0.06586175157374115,20.160091783602507,20.250110316829936
MIMIC-IV,Extended backbone,0,3-5,False,3748,0.7569781595363599,0.6346476959402778,0.48364205773683056,0.061689788158290494,24.139274279615794,23.73425827107791
MIMIC-IV,Extended backbone,0,>=6,False,2255,0.7801448877477754,0.6557950640821563,0.5059277966449232,0.061927839219394536,27.823946784922395,27.53037694013304
MIMIC-IV,Extended backbone,1,1-2,False,11331,0.7514018248356251,0.6355702583734396,0.48836172253094157,0.0634339193198329,20.688641779189833,20.250110316829936
MIMIC-IV,Extended backbone,1,3-5,False,3748,0.7562513115343763,0.633161049850852,0.48255252830935347,0.061778500578575535,23.708911419423693,23.73425827107791
MIMIC-IV,Extended backbone,1,>=6,False,2255,0.7797999278676366,0.6564312355532297,0.5071137553825135,0.061830939510316256,27.35787139689579,27.53037694013304
MIMIC-IV,Extended backbone,2,1-2,False,11331,0.7523092263997744,0.6367040066640334,0.4898425299379455,0.061321437300025664,21.178007236784044,20.250110316829936
MIMIC-IV,Extended backbone,2,3-5,False,3748,0.7577749053174413,0.6340987389968997,0.48394427974099563,0.05853819548245117,24.954909284951974,23.73425827107791
MIMIC-IV,Extended backbone,2,>=6,False,2255,0.7806788915022665,0.6562903696167008,0.5077577097782471,0.05730592621381584,29.819955654101996,27.53037694013304
MIMIC-IV,RETAIN,0,1-2,False,11331,0.7027629525783455,0.5857192517515873,0.4362035966101276,0.06466304618917407,21.142352837348867,20.250110316829936
MIMIC-IV,RETAIN,0,3-5,False,3748,0.7011063660719665,0.5790924934488332,0.424745307633213,0.06454015879137937,24.770544290288154,23.73425827107791
MIMIC-IV,RETAIN,0,>=6,False,2255,0.7100386978292588,0.5869261628910829,0.43094138599445975,0.06527258025086033,29.69356984478936,27.53037694013304
MIMIC-IV,Deepr,0,1-2,False,11331,0.6956313883903609,0.5762833040420747,0.42581469035708647,0.06130145704178599,19.113935221957462,20.250110316829936
MIMIC-IV,Deepr,0,3-5,False,3748,0.6830500694838768,0.5562946151398377,0.400510085919968,0.06385726797070822,21.109925293489862,23.73425827107791
MIMIC-IV,Deepr,0,>=6,False,2255,0.6859551115012846,0.5564708556014467,0.39843642795092216,0.06356885758835543,26.066075388026608,27.53037694013304
MIMIC-IV,Transformer,0,1-2,False,11331,0.6952990690158936,0.5692671479188157,0.419763009990558,0.06541707274834818,18.94837172359015,20.250110316829936
MIMIC-IV,Transformer,0,3-5,False,3748,0.6884991824194352,0.5556269702777947,0.40028341600224454,0.07042700636894389,20.154215581643545,23.73425827107791
MIMIC-IV,Transformer,0,>=6,False,2255,0.6965114108453349,0.5604665192923365,0.4026725726264471,0.07527323035608961,22.6119733924612,27.53037694013304
MIMIC-IV,GAMENet,0,1-2,False,11331,0.686287522995611,0.5725365958972852,0.42221358746773785,0.0680704587128948,25.256376312770275,20.250110316829936
MIMIC-IV,GAMENet,0,3-5,False,3748,0.6777902065730871,0.5632862230801674,0.4088376524178297,0.06782985196647179,28.399679829242263,23.73425827107791
MIMIC-IV,GAMENet,0,>=6,False,2255,0.6923235958668984,0.5800666101348501,0.42311127430648776,0.07022238931475162,31.790687361419067,27.53037694013304
MIMIC-IV,MeLU,0,1-2,False,11331,0.6619703827573422,0.5400310774867092,0.391095845779316,0.06430213889871253,21.960285941223194,20.250110316829936
MIMIC-IV,MeLU,0,3-5,False,3748,0.6507594973551378,0.5255624710175605,0.3722658786769688,0.06451065391915284,26.514140875133403,23.73425827107791
MIMIC-IV,MeLU,0,>=6,False,2255,0.657223449926639,0.5312397599425457,0.3760110164781088,0.06451204861797834,31.619955654101997,27.53037694013304
MIMIC-IV,MICRON,0,1-2,False,11331,0.7100599985705938,0.5899975622928505,0.440574319939923,0.06385632584840345,22.014208807695702,20.250110316829936
MIMIC-IV,MICRON,0,3-5,False,3748,0.6992841132563921,0.5748993334109775,0.42052657241038094,0.06267037690434847,25.406616862326572,23.73425827107791
MIMIC-IV,MICRON,0,>=6,False,2255,0.7030959284496664,0.5787408202606412,0.4233820998563833,0.06131594714279713,29.616851441241685,27.53037694013304
MIMIC-IV,SafeDrug,0,1-2,False,11331,0.6923936003063303,0.5625646575115619,0.4098630296795448,0.05757623822500543,28.085164592710264,20.250110316829936
MIMIC-IV,SafeDrug,0,3-5,False,3748,0.682775219365348,0.55383971270688,0.398501567330852,0.055720034165654415,32.3068303094984,23.73425827107791
MIMIC-IV,SafeDrug,0,>=6,False,2255,0.6904329349788786,0.5677058552253015,0.4096409505754975,0.05518147458838609,35.64212860310421,27.53037694013304
MIMIC-IV,MoleRec,0,1-2,False,11331,0.7022189171521128,0.5772146760180202,0.4245788893034789,0.06681965746824318,26.493248610007942,20.250110316829936
MIMIC-IV,MoleRec,0,3-5,False,3748,0.693420601323373,0.5649948119151367,0.4082429461410349,0.06549256769681257,30.298559231590183,23.73425827107791
MIMIC-IV,MoleRec,0,>=6,False,2255,0.7001188380404837,0.5745022522671162,0.415743965816401,0.06361593898276448,34.21906873614191,27.53037694013304
MIMIC-IV,ARCI,0,1-2,False,11331,0.6885271783236839,0.5123676101433648,0.35979868263187786,0.05986035978702008,34.65139881740358,20.250110316829936
MIMIC-IV,ARCI,0,3-5,False,3748,0.7109534983060888,0.5156617120027586,0.3640356785760133,0.054720152204611426,41.68569903948773,23.73425827107791
MIMIC-IV,ARCI,0,>=6,False,2255,0.7436994871580849,0.5471806623328629,0.3940012393616446,0.05428056215703065,45.63015521064302,27.53037694013304
MIMIC-IV,SSPNet,0,1-2,False,11331,0.7499713538294789,0.622246897446899,0.47263204571271317,0.05965040839124021,26.085694113493954,20.250110316829936
MIMIC-IV,SSPNet,0,3-5,False,3748,0.7557229692666091,0.6210451425201646,0.46843842157915366,0.05819195399776134,30.0752401280683,23.73425827107791
MIMIC-IV,SSPNet,0,>=6,False,2255,0.7686145454876369,0.6319399145641575,0.47833391454252255,0.057811440634352715,33.687361419068736,27.53037694013304
MIMIC-IV,MetaDrug,0,1-2,False,11331,0.7069255159092388,0.588302140383241,0.4402768222112302,0.0577728488392056,24.83602506398376,20.250110316829936
MIMIC-IV,MetaDrug,0,3-5,False,3748,0.7074812561706565,0.5813852183247312,0.429354611485731,0.05721403882979527,28.78014941302028,23.73425827107791
MIMIC-IV,MetaDrug,0,>=6,False,2255,0.7156156332007998,0.5865163393573051,0.4330067768718131,0.05636228525054306,34.192017738359205,27.53037694013304


==> anc/tables/clinical_analyses/medication_frequency.csv <==
dataset,method,seed,frequency_quartile,precision,recall,f1,support,true_positive,false_positive,false_negative,prauc
SICdb,Prediction-only training,0,1,0.2222222222222222,0.1111111111111111,0.14814814814814814,18,2,7,16,0.007897453853336206
SICdb,Prediction-only training,0,2,0.4084507042253521,0.2265625,0.2914572864321608,128,29,42,99,0.07724744207284694
SICdb,Prediction-only training,0,3,0.38107098381070986,0.2947976878612717,0.33242802824551876,1038,306,497,732,0.376678908805164
SICdb,Prediction-only training,0,4,0.6148265699387894,0.8469706433479075,0.7124655195061079,6404,5424,3398,980,0.7964783094875069
SICdb,Fixed weight 0.05,0,1,0.2222222222222222,0.1111111111111111,0.14814814814814814,18,2,7,16,0.00793306638894874
SICdb,Fixed weight 0.05,0,2,0.4142857142857143,0.2265625,0.29292929292929293,128,29,41,99,0.07784464744172413
SICdb,Fixed weight 0.05,0,3,0.3840104849279161,0.28227360308285165,0.32537479178234313,1038,293,470,745,0.3760862920801639
SICdb,Fixed weight 0.05,0,4,0.6115571638584191,0.8444722048719551,0.7093854528759757,6404,5408,3435,996,0.7953432025810281
SICdb,Fixed weight 0.1,0,1,0.2222222222222222,0.1111111111111111,0.14814814814814814,18,2,7,16,0.00774075869664105
SICdb,Fixed weight 0.1,0,2,0.3972602739726027,0.2265625,0.2885572139303483,128,29,44,99,0.07700366749649316
SICdb,Fixed weight 0.1,0,3,0.36773428232502964,0.29865125240847784,0.32961190855927697,1038,310,533,728,0.3750444397722661
SICdb,Fixed weight 0.1,0,4,0.6044282881692002,0.8568082448469706,0.7088231494638936,6404,5487,3591,917,0.795407562488366
SICdb,Fixed weight 1,0,1,0.25,0.1111111111111111,0.15384615384615385,18,2,6,16,0.00796155641743877
SICdb,Fixed weight 1,0,2,0.4603174603174603,0.2265625,0.3036649214659686,128,29,34,99,0.07594062310348926
SICdb,Fixed weight 1,0,3,0.3902439024390244,0.2774566473988439,0.32432432432432434,1038,288,450,750,0.37605596911255
SICdb,Fixed weight 1,0,4,0.6158654392544607,0.8461898813241724,0.712885614681313,6404,5419,3380,985,0.7958712026574107
SICdb,w/o clinical associations,0,1,0.4,0.1111111111111111,0.17391304347826086,18,2,3,16,0.0068896190955014475
SICdb,w/o clinical associations,0,2,0.5,0.203125,0.28888888888888886,128,26,26,102,0.07335960717614087
SICdb,w/o clinical associations,0,3,0.4117647058823529,0.24951830443159922,0.31073785242951407,1038,259,370,779,0.37066344205387447
SICdb,w/o clinical associations,0,4,0.6166609056342897,0.8357276702061212,0.7096731419478883,6404,5352,3327,1052,0.7891872886727685
SICdb,w/o longitudinal history,0,1,0.0,0.0,0.0,18,0,0,18,0.007293534980186564
SICdb,w/o longitudinal history,0,2,0.0,0.0,0.0,128,0,0,128,0.0440321580283476
SICdb,w/o longitudinal history,0,3,0.35374149659863946,0.05009633911368015,0.08776371308016878,1038,52,95,986,0.2881551649714052
SICdb,w/o longitudinal history,0,4,0.5929081280221046,0.8041848844472205,0.682571239231279,6404,5150,3536,1254,0.7741315101084131
SICdb,w/o training-case memory,0,1,0.3333333333333333,0.1111111111111111,0.16666666666666666,18,2,4,16,0.008972037577806808
SICdb,w/o training-case memory,0,2,0.45652173913043476,0.1640625,0.2413793103448276,128,21,25,107,0.07499321764384875
SICdb,w/o training-case memory,0,3,0.4088145896656535,0.2591522157996146,0.31721698113207547,1038,269,389,769,0.3747827806132244
SICdb,w/o training-case memory,0,4,0.6180858388799633,0.8410368519675203,0.7125281121841514,6404,5386,3328,1018,0.7982182797739492
SICdb,w/o medication-set block,0,1,0.4,0.1111111111111111,0.17391304347826086,18,2,3,16,0.006635752591634944
SICdb,w/o medication-set block,0,2,0.38235294117647056,0.203125,0.2653061224489796,128,26,42,102,0.07684247588034204
SICdb,w/o medication-set block,0,3,0.3963494132985658,0.2928709055876686,0.3368421052631579,1038,304,463,734,0.37459873119836307
SICdb,w/o medication-set block,0,4,0.6129796839729119,0.8480637101811368,0.7116090146750524,6404,5431,3429,973,0.7955431312725709
SICdb,Prediction-only training,1,1,0.2857142857142857,0.1111111111111111,0.16,18,2,5,16,0.00793154013742249
SICdb,Prediction-only training,1,2,0.4262295081967213,0.203125,0.2751322751322751,128,26,35,102,0.07256139345029557
SICdb,Prediction-only training,1,3,0.4084919472913616,0.26878612716763006,0.3242300987797792,1038,279,404,759,0.3781283311708579
SICdb,Prediction-only training,1,4,0.6110671936758894,0.8449406620861961,0.7092207877318304,6404,5411,3444,993,0.7966156343899073
SICdb,Fixed weight 0.05,1,1,0.2857142857142857,0.1111111111111111,0.16,18,2,5,16,0.009195785151667505
SICdb,Fixed weight 0.05,1,2,0.38028169014084506,0.2109375,0.271356783919598,128,27,44,101,0.07479737828302963
SICdb,Fixed weight 0.05,1,3,0.3891102257636122,0.28227360308285165,0.32719151312116135,1038,293,460,745,0.3773355297447071
SICdb,Fixed weight 0.05,1,4,0.6085397287907655,0.8479075577763897,0.7085535329810139,6404,5430,3493,974,0.7957663626568386
SICdb,Fixed weight 0.1,1,1,0.3333333333333333,0.1111111111111111,0.16666666666666666,18,2,4,16,0.008405186861069214
SICdb,Fixed weight 0.1,1,2,0.391304347826087,0.2109375,0.27411167512690354,128,27,42,101,0.07481493226834379
SICdb,Fixed weight 0.1,1,3,0.4020926756352765,0.2591522157996146,0.3151728178090217,1038,269,400,769,0.38038059246241207
SICdb,Fixed weight 0.1,1,4,0.6138002059732235,0.8376014990630856,0.7084461467344648,6404,5364,3375,1040,0.7955100471510576
SICdb,Fixed weight 1,1,1,0.3333333333333333,0.1111111111111111,0.16666666666666666,18,2,4,16,0.009026371232253586
SICdb,Fixed weight 1,1,2,0.390625,0.1953125,0.2604166666666667,128,25,39,103,0.0751086252168355
SICdb,Fixed weight 1,1,3,0.4188562596599691,0.2610789980732177,0.32166172106824925,1038,271,376,767,0.3792989975534331
SICdb,Fixed weight 1,1,4,0.6280855084445495,0.8304184884447221,0.7152175374890727,6404,5318,3149,1086,0.7964518937690286
SICdb,w/o clinical associations,1,1,0.4,0.1111111111111111,0.17391304347826086,18,2,3,16,0.0073027245086068615
SICdb,w/o clinical associations,1,2,0.43103448275862066,0.1953125,0.26881720430107525,128,25,33,103,0.07127114971438024
SICdb,w/o clinical associations,1,3,0.40888208269525267,0.25722543352601157,0.3157894736842105,1038,267,386,771,0.37478574627192035
SICdb,w/o clinical associations,1,4,0.6033834586466166,0.8521236727045597,0.7064992232004143,6404,5457,3587,947,0.7888841745834767
SICdb,w/o longitudinal history,1,1,0.0,0.0,0.0,18,0,1,18,0.005484839234839234
SICdb,w/o longitudinal history,1,2,0.08823529411764706,0.0234375,0.037037037037037035,128,3,31,125,0.0479789251051754
SICdb,w/o longitudinal history,1,3,0.35443037974683544,0.02697495183044316,0.050134288272157566,1038,28,51,1010,0.29497995664921783
SICdb,w/o longitudinal history,1,4,0.6137820512820513,0.7774828232354778,0.6860016533480298,6404,4979,3133,1425,0.773062014573583
SICdb,w/o training-case memory,1,1,0.15384615384615385,0.1111111111111111,0.12903225806451613,18,2,11,16,0.0064881366747882585
SICdb,w/o training-case memory,1,2,0.3684210526315789,0.2734375,0.31390134529147984,128,35,60,93,0.07291419730631447
SICdb,w/o training-case memory,1,3,0.4052173913043478,0.22447013487475914,0.2889026658400496,1038,233,342,805,0.37773832433810506
SICdb,w/o training-case memory,1,4,0.6151206679629417,0.839787632729544,0.7101076120683963,6404,5378,3365,1026,0.794903689500986
SICdb,w/o medication-set block,1,1,0.3333333333333333,0.1111111111111111,0.16666666666666666,18,2,4,16,0.0095808310174826
SICdb,w/o medication-set block,1,2,0.36,0.2109375,0.2660098522167488,128,27,48,101,0.077623604184839
SICdb,w/o medication-set block,1,3,0.38461538461538464,0.28901734104046245,0.33003300330033003,1038,300,480,738,0.3783287737693716
SICdb,w/o medication-set block,1,4,0.6073455759599332,0.8521236727045597,0.7092078757554097,6404,5457,3528,947,0.7941865182371918
SICdb,Prediction-only training,2,1,0.5,0.1111111111111111,0.18181818181818182,18,2,2,16,0.008654474610356963
SICdb,Prediction-only training,2,2,0.40625,0.203125,0.2708333333333333,128,26,38,102,0.07708161700391994
SICdb,Prediction-only training,2,3,0.4034334763948498,0.27167630057803466,0.32469775474956825,1038,282,417,756,0.3790174950399242
SICdb,Prediction-only training,2,4,0.6208208439013143,0.8408806995627732,0.7142857142857143,6404,5385,3289,1019,0.7965507440913776
SICdb,Fixed weight 0.05,2,1,0.4,0.1111111111111111,0.17391304347826086,18,2,3,16,0.008600084555966907
SICdb,Fixed weight 0.05,2,2,0.42857142857142855,0.1875,0.2608695652173913,128,24,32,104,0.07617529463757733
SICdb,Fixed weight 0.05,2,3,0.4125560538116592,0.2658959537572254,0.3233743409490334,1038,276,393,762,0.37790072101810895
SICdb,Fixed weight 0.05,2,4,0.6155162578436966,0.8424422236102436,0.7113191377150768,6404,5395,3370,1009,0.7973588127921595
SICdb,Fixed weight 0.1,2,1,0.3333333333333333,0.1111111111111111,0.16666666666666666,18,2,4,16,0.008622978328860682
SICdb,Fixed weight 0.1,2,2,0.3333333333333333,0.1953125,0.24630541871921183,128,25,50,103,0.07643988871796088
SICdb,Fixed weight 0.1,2,3,0.41640866873065013,0.2591522157996146,0.3194774346793349,1038,269,377,769,0.3799369654063554
SICdb,Fixed weight 0.1,2,4,0.6229775346292632,0.8357276702061212,0.713837945981994,6404,5352,3239,1052,0.7960782446182105
SICdb,Fixed weight 1,2,1,0.5,0.1111111111111111,0.18181818181818182,18,2,2,16,0.008654474610356963
SICdb,Fixed weight 1,2,2,0.39344262295081966,0.1875,0.25396825396825395,128,24,37,104,0.07678110568173678
SICdb,Fixed weight 1,2,3,0.4450084602368866,0.25337186897880537,0.3228974831184776,1038,263,328,775,0.3782615987167039
SICdb,Fixed weight 1,2,4,0.6367059395117212,0.8185509056839475,0.7162669946027191,6404,5242,2991,1162,0.7958440459115358
SICdb,w/o clinical associations,2,1,0.5,0.1111111111111111,0.18181818181818182,18,2,2,16,0.008355838061720414
SICdb,w/o clinical associations,2,2,0.425531914893617,0.15625,0.22857142857142856,128,20,27,108,0.07150264108140983
SICdb,w/o clinical associations,2,3,0.4386873920552677,0.24470134874759153,0.3141620284477427,1038,254,325,784,0.37182957202734196
SICdb,w/o clinical associations,2,4,0.6135110294117647,0.8338538413491567,0.7069102462271644,6404,5340,3364,1064,0.7897941647795182
SICdb,w/o longitudinal history,2,1,0.0,0.0,0.0,18,0,1,18,0.005679025390563852
SICdb,w/o longitudinal history,2,2,0.08695652173913043,0.015625,0.026490066225165563,128,2,21,126,0.044194545505770406
SICdb,w/o longitudinal history,2,3,0.31297709923664124,0.0394990366088632,0.07014542343883662,1038,41,90,997,0.2899837601542
SICdb,w/o longitudinal history,2,4,0.6165719930847122,0.7796689569019363,0.6885946765963316,6404,4993,3105,1411,0.7735394056968622
SICdb,w/o training-case memory,2,1,0.2857142857142857,0.1111111111111111,0.16,18,2,5,16,0.009227716727716728
SICdb,w/o training-case memory,2,2,0.4489795918367347,0.171875,0.24858757062146894,128,22,27,106,0.07653202605765717
SICdb,w/o training-case memory,2,3,0.4069591527987897,0.2591522157996146,0.316656856974691,1038,269,392,769,0.37442784314987027
SICdb,w/o training-case memory,2,4,0.611198738170347,0.8471267957526546,0.7100785340314136,6404,5425,3451,979,0.7967347044146295
SICdb,w/o medication-set block,2,1,0.2857142857142857,0.1111111111111111,0.16,18,2,5,16,0.009899817586469168
SICdb,w/o medication-set block,2,2,0.35294117647058826,0.234375,0.28169014084507044,128,30,55,98,0.07979433229507653
SICdb,w/o medication-set block,2,3,0.37696969696969695,0.2996146435452794,0.333870101986044,1038,311,514,727,0.3770429515589495
SICdb,w/o medication-set block,2,4,0.6037424325811778,0.8564959400374765,0.7082445606559494,6404,5485,3600,919,0.7926766263539828
SICdb,EviDrug,0,1,0.25,0.1111111111111111,0.15384615384615385,18,2,6,16,0.007273725729608082
SICdb,EviDrug,0,2,0.4307692307692308,0.21875,0.29015544041450775,128,28,37,100,0.07667892562197753
SICdb,EviDrug,0,3,0.3896457765667575,0.27552986512524086,0.3227990970654628,1038,286,448,752,0.37374599496389904
SICdb,EviDrug,0,4,0.6047025057953417,0.8554028732042473,0.7085300394490073,6404,5478,3581,926,0.7942945376370285
SICdb,EviDrug,1,1,0.2857142857142857,0.1111111111111111,0.16,18,2,5,16,0.008497779453661806
SICdb,EviDrug,1,2,0.38028169014084506,0.2109375,0.271356783919598,128,27,44,101,0.07704519265828505
SICdb,EviDrug,1,3,0.3918918918918919,0.279383429672447,0.3262092238470191,1038,290,450,748,0.3792850278012065
SICdb,EviDrug,1,4,0.6118825404051901,0.83947532792005,0.7078341013824885,6404,5376,3410,1028,0.7968167566554012
SICdb,EviDrug,2,1,0.4,0.1111111111111111,0.17391304347826086,18,2,3,16,0.008606189562071914
SICdb,EviDrug,2,2,0.3333333333333333,0.203125,0.2524271844660194,128,26,52,102,0.0776945067393686
SICdb,EviDrug,2,3,0.40783744557329465,0.27071290944123316,0.3254198031268095,1038,281,408,757,0.3793276387037093
SICdb,EviDrug,2,4,0.6168170912829887,0.8430668332292317,0.7124101075410701,6404,5399,3354,1005,0.7951436590186229
SICdb,Extended backbone,0,1,0.4,0.1111111111111111,0.17391304347826086,18,2,3,16,0.009734089439971793
SICdb,Extended backbone,0,2,0.41304347826086957,0.1484375,0.21839080459770116,128,19,27,109,0.07458989207232837
SICdb,Extended backbone,0,3,0.4363001745200698,0.24084778420038536,0.31036623215394166,1038,250,323,788,0.36628664694315954
SICdb,Extended backbone,0,4,0.6168613391927836,0.8329169269206745,0.7087901136137134,6404,5334,3313,1070,0.7902000338143199
SICdb,Extended backbone,1,1,0.5,0.1111111111111111,0.18181818181818182,18,2,2,16,0.008799006004888357
SICdb,Extended backbone,1,2,0.4146341463414634,0.1328125,0.20118343195266272,128,17,24,111,0.07088044763532975
SICdb,Extended backbone,1,3,0.4209621993127148,0.23603082851637766,0.30246913580246915,1038,245,337,793,0.3663400244680161
SICdb,Extended backbone,1,4,0.6097036869486542,0.8418176139912554,0.7072018890200709,6404,5391,3451,1013,0.7907389541426042
SICdb,Extended backbone,2,1,0.5,0.1111111111111111,0.18181818181818182,18,2,2,16,0.007437215562215563
SICdb,Extended backbone,2,2,0.42,0.1640625,0.23595505617977527,128,21,29,107,0.07239459276864016
SICdb,Extended backbone,2,3,0.4353982300884956,0.23699421965317918,0.30692451653150343,1038,246,319,792,0.3712762531108764
SICdb,Extended backbone,2,4,0.6171316578279917,0.8358838226108682,0.7100411195118717,6404,5353,3321,1051,0.7922217067871334
SICdb,RETAIN,0,1,0.0,0.0,0.0,18,0,0,18,0.007373055419614124
SICdb,RETAIN,0,2,0.0,0.0,0.0,128,0,0,128,0.04338183974079425
SICdb,RETAIN,0,3,0.3026315789473684,0.022157996146435453,0.04129263913824058,1038,23,53,1015,0.28804908309013455
SICdb,RETAIN,0,4,0.6024258760107817,0.7678013741411618,0.6751338734038171,6404,4917,3245,1487,0.7586049715812435
SICdb,Deepr,0,1,0.0,0.0,0.0,18,0,0,18,0.006024711211362795
SICdb,Deepr,0,2,0.0,0.0,0.0,128,0,0,128,0.03867881748344359
SICdb,Deepr,0,3,0.2,0.00674373795761079,0.0130475302889096,1038,7,28,1031,0.26995147448805845
SICdb,Deepr,0,4,0.5835454755843554,0.787476577139288,0.6703442775488502,6404,5043,3599,1361,0.7583874985996979
SICdb,Transformer,0,1,0.0,0.0,0.0,18,0,0,18,0.007331924897714371
SICdb,Transformer,0,2,0.25,0.0078125,0.015151515151515152,128,1,3,127,0.04008349189091628
SICdb,Transformer,0,3,0.2849462365591398,0.051059730250481696,0.08660130718954248,1038,53,133,985,0.2697531102884411
SICdb,Transformer,0,4,0.5955668604651163,0.7678013741411618,0.6708049113233288,6404,4917,3339,1487,0.7598994347204783
SICdb,GAMENet,0,1,0.0,0.0,0.0,18,0,0,18,0.0070090557590557585
SICdb,GAMENet,0,2,0.0,0.0,0.0,128,0,0,128,0.036267189978688746
SICdb,GAMENet,0,3,0.29,0.027938342967244702,0.050966608084358524,1038,29,71,1009,0.27404161140144373
SICdb,GAMENet,0,4,0.5588999566912083,0.8060587133041849,0.6601023017902813,6404,5162,4074,1242,0.7625226310361525
SICdb,MeLU,0,1,0.0,0.0,0.0,18,0,0,18,0.0058853390761285495
SICdb,MeLU,0,2,0.0,0.0,0.0,128,0,0,128,0.04157976466551921
SICdb,MeLU,0,3,0.16535433070866143,0.02023121387283237,0.036051502145922745,1038,21,106,1017,0.27392046652152924
SICdb,MeLU,0,4,0.6112279779121746,0.7259525296689568,0.6636688079942898,6404,4649,2957,1755,0.762338021800607
SICdb,MICRON,0,1,0.0,0.0,0.0,18,0,0,18,0.008775557231439584
SICdb,MICRON,0,2,0.0,0.0,0.0,128,0,0,128,0.036624734479134335
SICdb,MICRON,0,3,0.29310344827586204,0.016377649325626204,0.03102189781021898,1038,17,41,1021,0.277494267866909
SICdb,MICRON,0,4,0.6010368941403424,0.77841973766396,0.6783235814396517,6404,4985,3309,1419,0.762308863474726
SICdb,SafeDrug,0,1,0.0,0.0,0.0,18,0,780,18,0.0023744583303406835
SICdb,SafeDrug,0,2,0.0,0.0,0.0,128,0,0,128,0.03710320148966255
SICdb,SafeDrug,0,3,0.0,0.0,0.0,1038,0,0,1038,0.2577932422252259
SICdb,SafeDrug,0,4,0.48811965811965813,0.891786383510306,0.6309102960671675,6404,5711,5989,693,0.7327329770541697
SICdb,COGNet,0,1,0.25,0.05555555555555555,0.09090909090909091,18,1,3,17,0.00926083176083176
SICdb,COGNet,0,2,0.3137254901960784,0.125,0.1787709497206704,128,16,35,112,0.07739516442868431
SICdb,COGNet,0,3,0.34398496240601506,0.17630057803468208,0.23312101910828026,1038,183,349,855,0.3429368575848042
SICdb,COGNet,0,4,0.667053196115379,0.7186133666458463,0.6918740133804405,6404,4602,2297,1802,0.7531898657052177
SICdb,MoleRec,0,1,0.0,0.0,0.0,18,0,0,18,0.0034513477556463983
SICdb,MoleRec,0,2,0.0,0.0,0.0,128,0,0,128,0.023435989311098464
SICdb,MoleRec,0,3,0.15128205128205127,0.11368015414258188,0.12981298129812982,1038,118,662,920,0.20886615222713972
SICdb,MoleRec,0,4,0.5154659551339065,0.8144909431605247,0.631362343400109,6404,5216,4903,1188,0.7257852526473816
SICdb,ARCI,0,1,0.023255813953488372,0.05555555555555555,0.03278688524590164,18,1,42,17,0.008786375661375662
SICdb,ARCI,0,2,0.15217391304347827,0.109375,0.12727272727272726,128,14,78,114,0.06764139910216356
SICdb,ARCI,0,3,0.2744299674267101,0.3246628131021195,0.2974404236540159,1038,337,891,701,0.3416502090644545
SICdb,ARCI,0,4,0.5624349635796045,0.8440037476577139,0.6750343449481704,6404,5405,4205,999,0.74291799452436
SICdb,SSPNet,0,1,0.3333333333333333,0.05555555555555555,0.09523809523809523,18,1,2,17,0.007690573315573316
SICdb,SSPNet,0,2,0.4418604651162791,0.1484375,0.2222222222222222,128,19,24,109,0.07125443736095081
SICdb,SSPNet,0,3,0.3530259365994236,0.23603082851637766,0.28290993071593534,1038,245,449,793,0.34975516764473075
SICdb,SSPNet,0,4,0.5770194113963681,0.863366645846346,0.6917302639809834,6404,5529,4053,875,0.7814859423559929
SICdb,MetaDrug,0,1,0.0,0.0,0.0,18,0,0,18,0.005048423798423798
SICdb,MetaDrug,0,2,0.0,0.0,0.0,128,0,0,128,0.04089304517204016
SICdb,MetaDrug,0,3,0.32589285714285715,0.07032755298651253,0.11568938193343899,1038,73,151,965,0.31043786206207424
SICdb,MetaDrug,0,4,0.6152702032721864,0.7751405371642723,0.6860143725815367,6404,4964,3104,1440,0.7753633650000801
NWICU,Prediction-only training,0,1,0.28125,0.20930232558139536,0.24,43,9,23,34,0.005869445314494097
NWICU,Prediction-only training,0,2,0.46179401993355484,0.2736220472440945,0.34363411619283063,508,139,162,369,0.09172138457559541
NWICU,Prediction-only training,0,3,0.46923353724361283,0.3620210993892282,0.40871336781068796,3602,1304,1475,2298,0.3659644788753056
NWICU,Prediction-only training,0,4,0.5852959501557632,0.7460292249047014,0.6559597793450178,25184,18788,13312,6396,0.7301672321985077
NWICU,Fixed weight 0.05,0,1,0.2727272727272727,0.20930232558139536,0.23684210526315788,43,9,24,34,0.005859909663649291
NWICU,Fixed weight 0.05,0,2,0.4697986577181208,0.2755905511811024,0.34739454094292804,508,140,158,368,0.09207937724662046
NWICU,Fixed weight 0.05,0,3,0.4728992360858494,0.3609106052193226,0.4093843489214297,3602,1300,1449,2302,0.3656330372547159
NWICU,Fixed weight 0.05,0,4,0.5868951233289399,0.7426143583227446,0.655635407537248,25184,18702,13164,6482,0.7296539311223625
NWICU,Fixed weight 0.1,0,1,0.25,0.20930232558139536,0.22784810126582278,43,9,27,34,0.0057449985893274725
NWICU,Fixed weight 0.1,0,2,0.45454545454545453,0.2755905511811024,0.3431372549019608,508,140,168,368,0.09177627659565642
NWICU,Fixed weight 0.1,0,3,0.4688605803255485,0.36785119378123265,0.4122588674548849,3602,1325,1501,2277,0.36600184600163915
NWICU,Fixed weight 0.1,0,4,0.5854002254791432,0.7422569885641678,0.6545626444428881,25184,18693,13239,6491,0.7283537605241349
NWICU,Fixed weight 1,0,1,0.28125,0.20930232558139536,0.24,43,9,23,34,0.005934224475832935
NWICU,Fixed weight 1,0,2,0.46688741721854304,0.27755905511811024,0.34814814814814815,508,141,161,367,0.09140537079437014
NWICU,Fixed weight 1,0,3,0.47898847155076235,0.3575791227096058,0.4094738515339374,3602,1288,1401,2314,0.3660268832841681
NWICU,Fixed weight 1,0,4,0.5927218025860965,0.7353478398983482,0.656376267101439,25184,18519,12725,6665,0.728663447785806
NWICU,w/o clinical associations,0,1,0.4666666666666667,0.16279069767441862,0.2413793103448276,43,7,8,36,0.006569825357122758
NWICU,w/o clinical associations,0,2,0.4962686567164179,0.2618110236220472,0.3427835051546392,508,133,135,375,0.08744609667814181
NWICU,w/o clinical associations,0,3,0.499370012599748,0.33009439200444196,0.39745946849406655,3602,1189,1192,2413,0.3494066701025893
NWICU,w/o clinical associations,0,4,0.5884912003163931,0.7090216010165185,0.6431581601411951,25184,17856,12486,7328,0.7112761570041682
NWICU,w/o longitudinal history,0,1,0.0,0.0,0.0,43,0,13,43,0.0029857299291690446
NWICU,w/o longitudinal history,0,2,0.15555555555555556,0.013779527559055118,0.02531645569620253,508,7,38,501,0.04884902159573544
NWICU,w/o longitudinal history,0,3,0.37401574803149606,0.07912270960577457,0.1306141154903758,3602,285,477,3317,0.22832290280066128
NWICU,w/o longitudinal history,0,4,0.5297115482621547,0.6190835451080051,0.5709211417690463,25184,15591,13842,9593,0.642412960490051
NWICU,w/o training-case memory,0,1,0.3684210526315789,0.16279069767441862,0.22580645161290322,43,7,12,36,0.006375361172653394
NWICU,w/o training-case memory,0,2,0.46464646464646464,0.27165354330708663,0.34285714285714286,508,138,159,370,0.09240948171895365
NWICU,w/o training-case memory,0,3,0.48025029331247554,0.34092171016102163,0.39876603344698813,3602,1228,1329,2374,0.3653391177743704
NWICU,w/o training-case memory,0,4,0.5790174287217905,0.7426937738246506,0.6507210325812792,25184,18704,13599,6480,0.7290352972361114
NWICU,w/o medication-set block,0,1,0.21875,0.16279069767441862,0.18666666666666668,43,7,25,36,0.006398131551524102
NWICU,w/o medication-set block,0,2,0.45751633986928103,0.2755905511811024,0.343980343980344,508,140,166,368,0.09089657087812174
NWICU,w/o medication-set block,0,3,0.48162182644941265,0.35285952248750696,0.40730652139080276,3602,1271,1368,2331,0.36479948341685786
NWICU,w/o medication-set block,0,4,0.582387512049504,0.7436864675984752,0.6532270721796907,25184,18729,13430,6455,0.7306766268851679
NWICU,Prediction-only training,1,1,0.23076923076923078,0.13953488372093023,0.17391304347826086,43,6,20,37,0.006251485206980449
NWICU,Prediction-only training,1,2,0.4539249146757679,0.2618110236220472,0.33208489388264667,508,133,160,375,0.09135682829187257
NWICU,Prediction-only training,1,3,0.4756879004900113,0.35036091060521934,0.4035171862509992,3602,1262,1391,2340,0.3648045883156785
NWICU,Prediction-only training,1,4,0.5821274749790847,0.7459895171537484,0.6539499103677533,25184,18787,13486,6397,0.7302275556078925
NWICU,Fixed weight 0.05,1,1,0.2,0.13953488372093023,0.1643835616438356,43,6,24,37,0.006375203287159885
NWICU,Fixed weight 0.05,1,2,0.4440894568690096,0.2736220472440945,0.3386114494518879,508,139,174,369,0.09059371929718013
NWICU,Fixed weight 0.05,1,3,0.465896788163118,0.358411993337035,0.40514671269417857,3602,1291,1480,2311,0.36452765256456654
NWICU,Fixed weight 0.05,1,4,0.5726567666686707,0.7564326556543838,0.6518391787852865,25184,19050,14216,6134,0.7300931188904857
NWICU,Fixed weight 0.1,1,1,0.1875,0.13953488372093023,0.16,43,6,26,37,0.006117428051919979
NWICU,Fixed weight 0.1,1,2,0.4503311258278146,0.2677165354330709,0.3358024691358025,508,136,166,372,0.091284351738342
NWICU,Fixed weight 0.1,1,3,0.4628712871287129,0.3634092171016102,0.40715396578538104,3602,1309,1519,2293,0.3656566085058174
NWICU,Fixed weight 0.1,1,4,0.5801324503311258,0.7478557814485387,0.6534024874672587,25184,18834,13631,6350,0.7294990939088959
NWICU,Fixed weight 1,1,1,0.2222222222222222,0.13953488372093023,0.17142857142857143,43,6,21,37,0.006095636975471747
NWICU,Fixed weight 1,1,2,0.4563758389261745,0.2677165354330709,0.337468982630273,508,136,162,372,0.09108810989626316
NWICU,Fixed weight 1,1,3,0.4781132075471698,0.35174902831760135,0.4053103007037748,3602,1267,1383,2335,0.3652243681666774
NWICU,Fixed weight 1,1,4,0.5999607676463857,0.7286769377382465,0.658083950440193,25184,18351,12236,6833,0.7290652047301718
NWICU,w/o clinical associations,1,1,0.4444444444444444,0.18604651162790697,0.26229508196721313,43,8,10,35,0.006552562794760644
NWICU,w/o clinical associations,1,2,0.4791666666666667,0.27165354330708663,0.34673366834170855,508,138,150,370,0.08772137584296671
NWICU,w/o clinical associations,1,3,0.4779874213836478,0.3375902276513048,0.39570452326716565,3602,1216,1328,2386,0.3504995627338057
NWICU,w/o clinical associations,1,4,0.5620930793344586,0.7404701397712834,0.6390678546949966,25184,18648,14528,6536,0.7138767495764748
NWICU,w/o longitudinal history,1,1,0.0,0.0,0.0,43,0,14,43,0.0029403487607548026
NWICU,w/o longitudinal history,1,2,0.140625,0.017716535433070866,0.03146853146853147,508,9,55,499,0.04866278224720301
NWICU,w/o longitudinal history,1,3,0.36619718309859156,0.09383675735702388,0.14939226519337018,3602,338,585,3264,0.2287447004970796
NWICU,w/o longitudinal history,1,4,0.5207158778025436,0.630797331639136,0.5704948646125116,25184,15886,14622,9298,0.6422803622808416
NWICU,w/o training-case memory,1,1,0.2727272727272727,0.13953488372093023,0.18461538461538463,43,6,16,37,0.006216936326396683
NWICU,w/o training-case memory,1,2,0.432258064516129,0.2637795275590551,0.3276283618581907,508,134,176,374,0.09423608156801397
NWICU,w/o training-case memory,1,3,0.4686081694402421,0.3439755691282621,0.3967339097022094,3602,1239,1405,2363,0.36404011229764344
NWICU,w/o training-case memory,1,4,0.565807124757788,0.7536531130876747,0.6463586984283743,25184,18980,14565,6204,0.726745616607974
NWICU,w/o medication-set block,1,1,0.2,0.16279069767441862,0.1794871794871795,43,7,28,36,0.006162733849526698
NWICU,w/o medication-set block,1,2,0.4263803680981595,0.2736220472440945,0.3333333333333333,508,139,187,369,0.09096526848619207
NWICU,w/o medication-set block,1,3,0.47796090456113455,0.3461965574680733,0.40154564482369987,3602,1247,1362,2355,0.36658041445121575
NWICU,w/o medication-set block,1,4,0.5804464973056197,0.7484911054637865,0.6538441526908202,25184,18850,13625,6334,0.728840768395855
NWICU,Prediction-only training,2,1,0.30434782608695654,0.16279069767441862,0.21212121212121213,43,7,16,36,0.005981221565981786
NWICU,Prediction-only training,2,2,0.4788732394366197,0.2677165354330709,0.3434343434343434,508,136,148,372,0.0923069630133202
NWICU,Prediction-only training,2,3,0.49191321499013807,0.3461965574680733,0.40638748574221933,3602,1247,1288,2355,0.3688739972077001
NWICU,Prediction-only training,2,4,0.5847986033171219,0.7448379923761118,0.6551868669228083,25184,18758,13318,6426,0.7302016561946046
NWICU,Fixed weight 0.05,2,1,0.25,0.16279069767441862,0.19718309859154928,43,7,21,36,0.006176752885609533
NWICU,Fixed weight 0.05,2,2,0.4691780821917808,0.26968503937007876,0.3425,508,137,155,371,0.09315540773003055
NWICU,Fixed weight 0.05,2,3,0.4831288343558282,0.34980566352026654,0.4057971014492754,3602,1260,1348,2342,0.36855424794991853
NWICU,Fixed weight 0.05,2,4,0.5867031997984379,0.7397156925031766,0.6543838696079809,25184,18629,13123,6555,0.7309207521520389
NWICU,Fixed weight 0.1,2,1,0.23333333333333334,0.16279069767441862,0.1917808219178082,43,7,23,36,0.006054255456778075
NWICU,Fixed weight 0.1,2,2,0.46,0.27165354330708663,0.3415841584158416,508,138,162,370,0.09232766665454507
NWICU,Fixed weight 0.1,2,3,0.47617302052785926,0.3606329816768462,0.4104265402843602,3602,1299,1429,2303,0.36624498238373127
NWICU,Fixed weight 0.1,2,4,0.5919542067730486,0.7350301778907242,0.655778938977947,25184,18511,12760,6673,0.7287728335211722
NWICU,Fixed weight 1,2,1,0.25,0.16279069767441862,0.19718309859154928,43,7,21,36,0.006043926135962951
NWICU,Fixed weight 1,2,2,0.4859154929577465,0.27165354330708663,0.3484848484848485,508,138,146,370,0.09205449099408243
NWICU,Fixed weight 1,2,3,0.49719775820656525,0.3448084397556913,0.4072131147540984,3602,1242,1256,2360,0.36600659805655555
NWICU,Fixed weight 1,2,4,0.6116713224773455,0.712952668360864,0.6584399867981957,25184,17955,11399,7229,0.7292730917778097
NWICU,w/o clinical associations,2,1,0.5,0.16279069767441862,0.24561403508771928,43,7,7,36,0.006213811373409614
NWICU,w/o clinical associations,2,2,0.5019762845849802,0.25,0.33377135348226017,508,127,126,381,0.08924708390330319
NWICU,w/o clinical associations,2,3,0.48633440514469456,0.3359244863964464,0.3973727422003284,3602,1210,1278,2392,0.3549023221214158
NWICU,w/o clinical associations,2,4,0.5612848433376808,0.7347919313850063,0.6364246040616993,25184,18505,14464,6679,0.7157471085265772
NWICU,w/o longitudinal history,2,1,0.0,0.0,0.0,43,0,26,43,0.0035676738072230527
NWICU,w/o longitudinal history,2,2,0.15517241379310345,0.017716535433070866,0.03180212014134275,508,9,49,499,0.04909820987338255
NWICU,w/o longitudinal history,2,3,0.37995049504950495,0.08523042754025541,0.13922902494331066,3602,307,501,3295,0.23006990573099612
NWICU,w/o longitudinal history,2,4,0.5356333856072486,0.6103081321473952,0.570537686297073,25184,15370,13325,9814,0.6418673876947498
NWICU,w/o training-case memory,2,1,0.2727272727272727,0.13953488372093023,0.18461538461538463,43,6,16,37,0.005824756731224581
NWICU,w/o training-case memory,2,2,0.4586206896551724,0.2618110236220472,0.3333333333333333,508,133,157,375,0.0933737622757117
NWICU,w/o training-case memory,2,3,0.4679144385026738,0.3400888395335924,0.39389067524115756,3602,1225,1393,2377,0.36451341749673655
NWICU,w/o training-case memory,2,4,0.576587142372149,0.7418202033036849,0.6488495267864895,25184,18682,13719,6502,0.7267981707469643
NWICU,w/o medication-set block,2,1,0.21212121212121213,0.16279069767441862,0.18421052631578946,43,7,26,36,0.006109319103274325
NWICU,w/o medication-set block,2,2,0.42727272727272725,0.27755905511811024,0.33651551312649164,508,141,189,367,0.08941541172229842
NWICU,w/o medication-set block,2,3,0.47028800583302954,0.3581343697945586,0.4066193853427896,3602,1290,1453,2312,0.3637236467135233
NWICU,w/o medication-set block,2,4,0.5926591952731126,0.7328462515883101,0.6553395472703063,25184,18456,12685,6728,0.7295693411059523
NWICU,EviDrug,0,1,0.25806451612903225,0.18604651162790697,0.21621621621621623,43,8,23,35,0.005682639307385245
NWICU,EviDrug,0,2,0.4612794612794613,0.26968503937007876,0.3403726708074534,508,137,160,371,0.09211014365330981
NWICU,EviDrug,0,3,0.486340900346287,0.35091615769017215,0.4076761812610869,3602,1264,1335,2338,0.3676641292971935
NWICU,EviDrug,0,4,0.5937168397697675,0.7331639135959339,0.6561128582342803,25184,18464,12635,6720,0.7294344187516573
NWICU,EviDrug,1,1,0.18181818181818182,0.13953488372093023,0.15789473684210525,43,6,27,37,0.00625884178646962
NWICU,EviDrug,1,2,0.4405144694533762,0.26968503937007876,0.33455433455433453,508,137,174,371,0.09164491460407138
NWICU,EviDrug,1,3,0.4703484062268347,0.35230427540255416,0.40285714285714286,3602,1269,1429,2333,0.36581697138484465
NWICU,EviDrug,1,4,0.587980389055828,0.7381273824650572,0.6545537773552351,25184,18589,13026,6595,0.7290192551589977
NWICU,EviDrug,2,1,0.23333333333333334,0.16279069767441862,0.1917808219178082,43,7,23,36,0.005983146978501642
NWICU,EviDrug,2,2,0.4594594594594595,0.2677165354330709,0.3383084577114428,508,136,160,372,0.09243402832667065
NWICU,EviDrug,2,3,0.47718145308506754,0.3628539700166574,0.4122378173789623,3602,1307,1432,2295,0.36599406820744684
NWICU,EviDrug,2,4,0.5859296796796797,0.7437658831003812,0.6554801231802911,25184,18731,13237,6453,0.7298995982463772
NWICU,Extended backbone,0,1,0.4,0.13953488372093023,0.20689655172413793,43,6,9,37,0.006770587440366112
NWICU,Extended backbone,0,2,0.4830188679245283,0.25196850393700787,0.3311772315653299,508,128,137,380,0.08734831811025448
NWICU,Extended backbone,0,3,0.5298229263746506,0.31565796779566907,0.395615866388309,3602,1137,1009,2465,0.35132141903867004
NWICU,Extended backbone,0,4,0.5869664237376366,0.7163675349428208,0.6452432045779686,25184,18041,12695,7143,0.7136466186649634
NWICU,Extended backbone,1,1,0.4375,0.16279069767441862,0.23728813559322035,43,7,9,36,0.007017105568355714
NWICU,Extended backbone,1,2,0.491869918699187,0.23818897637795275,0.3209549071618037,508,121,125,387,0.0884581138594525
NWICU,Extended backbone,1,3,0.5142340713962946,0.31593559133814547,0.39140154772141017,3602,1138,1075,2464,0.3531365361943221
NWICU,Extended backbone,1,4,0.574434869489197,0.7305432020330368,0.6431517863385304,25184,18398,13630,6786,0.7165266232816692
NWICU,Extended backbone,2,1,0.5,0.16279069767441862,0.24561403508771928,43,7,7,36,0.006765187108462939
NWICU,Extended backbone,2,2,0.48,0.25984251968503935,0.3371647509578544,508,132,143,376,0.08635664192961422
NWICU,Extended backbone,2,3,0.5126162018592297,0.3214880621876735,0.3951544105101519,3602,1158,1101,2444,0.3528721683230623
NWICU,Extended backbone,2,4,0.595325665373813,0.7069965057179162,0.6463733391417992,25184,17805,12103,7379,0.7165102365865034
NWICU,RETAIN,0,1,0.0,0.0,0.0,43,0,2,43,0.0030306627431315094
NWICU,RETAIN,0,2,0.075,0.005905511811023622,0.010948905109489052,508,3,37,505,0.04900303829203674
NWICU,RETAIN,0,3,0.3315954118873827,0.08828428650749584,0.13944310458232845,3602,318,641,3284,0.22012327033783483
NWICU,RETAIN,0,4,0.5174538671640797,0.6168599110546379,0.5628011448031011,25184,15535,14487,9649,0.6329246677765775
NWICU,Deepr,0,1,0.0,0.0,0.0,43,0,0,43,0.0026976288054790664
NWICU,Deepr,0,2,0.0,0.0,0.0,508,0,0,508,0.034441357712697594
NWICU,Deepr,0,3,0.39307535641547864,0.05358134369794559,0.09430735401905693,3602,193,298,3409,0.1974572700975527
NWICU,Deepr,0,4,0.5033338807685991,0.6084815756035579,0.5509356630534433,25184,15324,15121,9860,0.6140016549734394
NWICU,Transformer,0,1,0.4,0.046511627906976744,0.08333333333333333,43,2,3,41,0.0033889617185648025
NWICU,Transformer,0,2,0.09803921568627451,0.01968503937007874,0.03278688524590164,508,10,92,498,0.04904368020511648
NWICU,Transformer,0,3,0.27710027100271,0.11354802887284841,0.16108704214257583,3602,409,1067,3193,0.22480244688813783
NWICU,Transformer,0,4,0.5027152338912001,0.6285736975857688,0.5586434457325358,25184,15830,15659,9354,0.6350148997829751
NWICU,GAMENet,0,1,0.0,0.0,0.0,43,0,0,43,0.002875700995033442
NWICU,GAMENet,0,2,0.0,0.0,0.0,508,0,0,508,0.04353194133456412
NWICU,GAMENet,0,3,0.3462109955423477,0.06468628539700166,0.10900584795321637,3602,233,440,3369,0.20251440520152664
NWICU,GAMENet,0,4,0.44336075205640424,0.7490867217280813,0.5570319189771754,25184,18865,23685,6319,0.6269251181248944
NWICU,MeLU,0,1,0.0,0.0,0.0,43,0,0,43,0.0028419116109219666
NWICU,MeLU,0,2,0.0,0.0,0.0,508,0,1,508,0.04177784048561226
NWICU,MeLU,0,3,0.25544267053701014,0.04886174347584675,0.08203216033558611,3602,176,513,3426,0.1982243169090155
NWICU,MeLU,0,4,0.48997910954432694,0.5960530495552732,0.537835901110713,25184,15011,15625,10173,0.609408927958613
NWICU,MICRON,0,1,0.0,0.0,0.0,43,0,10,43,0.0022377496528481837
NWICU,MICRON,0,2,0.033707865168539325,0.005905511811023622,0.010050251256281407,508,3,86,505,0.040230835058100864
NWICU,MICRON,0,3,0.25,0.09244863964464187,0.13498175922172678,3602,333,999,3269,0.20054711294802277
NWICU,MICRON,0,4,0.4992264902406109,0.602247458703939,0.5459191937370647,25184,15167,15214,10017,0.606165658636097
NWICU,SafeDrug,0,1,0.0,0.0,0.0,43,0,0,43,0.0023963460206701532
NWICU,SafeDrug,0,2,0.0,0.0,0.0,508,0,0,508,0.033025511187804925
NWICU,SafeDrug,0,3,0.1695501730103806,0.013603553581343698,0.025186327422256488,3602,49,240,3553,0.15401466977901823
NWICU,SafeDrug,0,4,0.3934548238246114,0.7347125158831004,0.5124703992466522,25184,18503,28524,6681,0.5732276408164183
NWICU,COGNet,0,1,0.3333333333333333,0.09302325581395349,0.14545454545454545,43,4,8,39,0.00705860409592711
NWICU,COGNet,0,2,0.36363636363636365,0.23622047244094488,0.2863961813842482,508,120,210,388,0.09555040237228095
NWICU,COGNet,0,3,0.3835284618490109,0.2637423653525819,0.3125514064813292,3602,950,1527,2652,0.3334159765822918
NWICU,COGNet,0,4,0.6002128704765024,0.5821950444726811,0.591066677416754,25184,14662,9766,10522,0.6500144275390435
NWICU,MoleRec,0,1,0.0,0.0,0.0,43,0,0,43,0.002449449457759163
NWICU,MoleRec,0,2,0.043478260869565216,0.001968503937007874,0.003766478342749529,508,1,22,507,0.03970885850565086
NWICU,MoleRec,0,3,0.2272154556908862,0.1501943364797335,0.1808457295671068,3602,541,1840,3061,0.20317518901070789
NWICU,MoleRec,0,4,0.4072383096712323,0.775651207115629,0.5340733551147626,25184,19534,28433,5650,0.6088693135874559
NWICU,ARCI,0,1,0.0,0.0,0.0,43,0,52,43,0.00485415997264785
NWICU,ARCI,0,2,0.2724795640326976,0.1968503937007874,0.22857142857142856,508,100,267,408,0.07449374651711317
NWICU,ARCI,0,3,0.3360702151755379,0.32953914491948916,0.33277263807120827,3602,1187,2345,2415,0.3092206018225411
NWICU,ARCI,0,4,0.4447198486726241,0.8121823379923762,0.5747362209702572,25184,20454,25539,4730,0.6704033854938695
NWICU,SSPNet,0,1,0.42857142857142855,0.13953488372093023,0.21052631578947367,43,6,8,37,0.0058638121650942876
NWICU,SSPNet,0,2,0.45741324921135645,0.2854330708661417,0.3515151515151515,508,145,172,363,0.08958754513318559
NWICU,SSPNet,0,3,0.3857998289136014,0.3756246529705719,0.38064425376283584,3602,1353,2154,2249,0.35031172735968186
NWICU,SSPNet,0,4,0.5093866706769933,0.8069806226175349,0.6245447980209278,25184,20323,19574,4861,0.709435498028782
NWICU,MetaDrug,0,1,0.0,0.0,0.0,43,0,1,43,0.0038229284799286252
NWICU,MetaDrug,0,2,0.07142857142857142,0.001968503937007874,0.0038314176245210726,508,1,13,507,0.057651180400046104
NWICU,MetaDrug,0,3,0.3403944485025566,0.12937257079400333,0.18748742707704688,3602,466,903,3136,0.2671484140828222
NWICU,MetaDrug,0,4,0.5186481593240797,0.6824968233799238,0.5893971606885673,25184,17188,15952,7996,0.6661650387730583
MIMIC-IV,Prediction-only training,0,1,0.44648829431438125,0.2672672672672673,0.3343769567939887,999,267,331,732,0.031315366438999445
MIMIC-IV,Prediction-only training,0,2,0.5220494327999399,0.457321487331359,0.48754648144250334,15195,6949,6362,8246,0.2985656778491646
MIMIC-IV,Prediction-only training,0,3,0.4521247609176488,0.4996103528078213,0.4746829407838276,84692,42313,51274,42379,0.49008555917873875
MIMIC-IV,Prediction-only training,0,4,0.6398150706588464,0.8033082384077538,0.7123004861589007,279605,224609,126444,54996,0.8168452592885519
MIMIC-IV,Fixed weight 0.05,0,1,0.4803001876172608,0.25625625625625625,0.3342036553524804,999,256,277,743,0.031604333969963094
MIMIC-IV,Fixed weight 0.05,0,2,0.5395487031237453,0.44218492925304376,0.48603877314814814,15195,6719,5734,8476,0.2990401665642436
MIMIC-IV,Fixed weight 0.05,0,3,0.44851563165516656,0.49734331459878145,0.47166916754384003,84692,42121,51791,42571,0.4882109476879615
MIMIC-IV,Fixed weight 0.05,0,4,0.6455936583524493,0.7951789131095652,0.7126210947203102,279605,222336,122054,57269,0.8160670711313659
MIMIC-IV,Fixed weight 0.1,0,1,0.4822429906542056,0.25825825825825827,0.3363754889178618,999,258,277,741,0.03148440059485967
MIMIC-IV,Fixed weight 0.1,0,2,0.5369143586878442,0.4427114182296808,0.48528350887317845,15195,6727,5802,8468,0.29930877903204106
MIMIC-IV,Fixed weight 0.1,0,3,0.4480720281044239,0.5029991026307089,0.473949467641267,84692,42600,52474,42092,0.48796592390373744
MIMIC-IV,Fixed weight 0.1,0,4,0.6397153261077883,0.7998426351460095,0.7108732068442685,279605,223640,125953,55965,0.815576232891503
MIMIC-IV,Fixed weight 1,0,1,0.4562937062937063,0.26126126126126126,0.33227243793761935,999,261,311,738,0.031289844015687455
MIMIC-IV,Fixed weight 1,0,2,0.5381824046447867,0.43922342875946035,0.4836932888824467,15195,6674,5727,8521,0.2983088354344909
MIMIC-IV,Fixed weight 1,0,3,0.4662489450989006,0.47620790629575405,0.47117580742203247,84692,40331,46170,44361,0.49203090839548214
MIMIC-IV,Fixed weight 1,0,4,0.6427933477497968,0.8005185887233777,0.7130378549197379,279605,223829,124384,55776,0.8166825390438671
MIMIC-IV,w/o clinical associations,0,1,0.48616600790513836,0.24624624624624625,0.32691029900332225,999,246,260,753,0.02836023452234187
MIMIC-IV,w/o clinical associations,0,2,0.5441436659589526,0.4048042119118131,0.46424393373334844,15195,6151,5153,9044,0.28126367556234017
MIMIC-IV,w/o clinical associations,0,3,0.4409216714295358,0.46273555943890804,0.4515653266042149,84692,39190,49692,45502,0.46180520084149507
MIMIC-IV,w/o clinical associations,0,4,0.6307906521657322,0.7793351334918903,0.6972389585539809,279605,217906,127543,61699,0.7931688155939312
MIMIC-IV,w/o longitudinal history,0,1,0.4378698224852071,0.07407407407407407,0.1267123287671233,999,74,95,925,0.025684792450994823
MIMIC-IV,w/o longitudinal history,0,2,0.5319243935109391,0.23520895031260283,0.32618417450031945,15195,3574,3145,11621,0.23412098015771116
MIMIC-IV,w/o longitudinal history,0,3,0.4434626881394767,0.39764086336371796,0.4193036300137581,84692,33677,42264,51015,0.4025894062763881
MIMIC-IV,w/o longitudinal history,0,4,0.6331047589074424,0.748241268932959,0.6858746449113938,279605,209212,121242,70393,0.7827622314677527
MIMIC-IV,w/o training-case memory,0,1,0.45252525252525255,0.22422422422422422,0.2998661311914324,999,224,271,775,0.031057466900540336
MIMIC-IV,w/o training-case memory,0,2,0.5367068694284216,0.4041461006910168,0.46108796035589594,15195,6141,5301,9054,0.29103180688367175
MIMIC-IV,w/o training-case memory,0,3,0.44359676007005255,0.4785221744674822,0.4603980642083021,84692,40527,50833,44165,0.4783091185222085
MIMIC-IV,w/o training-case memory,0,4,0.6461659592353822,0.7807514171778044,0.7071117035146336,279605,218302,119540,61303,0.8073809914862717
MIMIC-IV,w/o medication-set block,0,1,0.46808510638297873,0.26426426426426425,0.3378119001919386,999,264,300,735,0.03161545753661987
MIMIC-IV,w/o medication-set block,0,2,0.5335895588117543,0.438565317538664,0.48143331888455426,15195,6664,5825,8531,0.29910856693973875
MIMIC-IV,w/o medication-set block,0,3,0.44489344875031145,0.4848746044490625,0.46402440746913753,84692,41065,51238,43627,0.4880327274048302
MIMIC-IV,w/o medication-set block,0,4,0.6444748224924508,0.7907905795676043,0.7101747421264869,279605,221109,121975,58496,0.8137069118910847
MIMIC-IV,Prediction-only training,1,1,0.46819787985865724,0.2652652652652653,0.33865814696485624,999,265,301,734,0.03162249038255173
MIMIC-IV,Prediction-only training,1,2,0.5550559891414998,0.43060217176702864,0.4849720194196346,15195,6543,5245,8652,0.29923973767722606
MIMIC-IV,Prediction-only training,1,3,0.45022614642169273,0.4912978793746753,0.4698661848568686,84692,41609,50809,43083,0.49037359060407987
MIMIC-IV,Prediction-only training,1,4,0.6335821647775637,0.809266644015665,0.7107285379769797,279605,226275,130861,53330,0.8163267952997876
MIMIC-IV,Fixed weight 0.05,1,1,0.47079646017699117,0.26626626626626626,0.340153452685422,999,266,299,733,0.031713119048438786
MIMIC-IV,Fixed weight 0.05,1,2,0.550541215653622,0.4351431391905232,0.4860871163389083,15195,6612,5398,8583,0.29923526844092974
MIMIC-IV,Fixed weight 0.05,1,3,0.4413174337488434,0.5012161715392245,0.46936349714449993,84692,42449,53738,42243,0.48955739798442793
MIMIC-IV,Fixed weight 0.05,1,4,0.6329189449623521,0.8080935605586452,0.709858827484264,279605,225947,131045,53658,0.8155285962034139
MIMIC-IV,Fixed weight 0.1,1,1,0.4524207011686144,0.27127127127127126,0.33917396745932415,999,271,328,728,0.03134121144999335
MIMIC-IV,Fixed weight 0.1,1,2,0.5380895759017044,0.44672589667653834,0.48816972312117946,15195,6788,5827,8407,0.29956043714905956
MIMIC-IV,Fixed weight 0.1,1,3,0.4536742994038665,0.48074198271383367,0.4668160997953416,84692,40715,49030,43977,0.49047273119909157
MIMIC-IV,Fixed weight 0.1,1,4,0.643121041774558,0.7950108188337118,0.7110449327144835,279605,222289,123352,57316,0.814766865381979
MIMIC-IV,Fixed weight 1,1,1,0.48148148148148145,0.2602602602602603,0.3378817413905133,999,260,280,739,0.03142591137159616
MIMIC-IV,Fixed weight 1,1,2,0.5697883028345891,0.41803224744981904,0.48225335003606273,15195,6352,4796,8843,0.29831090524587145
MIMIC-IV,Fixed weight 1,1,3,0.4742855759571043,0.46267652198554765,0.4684091303022515,84692,39185,43434,45507,0.48974188879252395
MIMIC-IV,Fixed weight 1,1,4,0.6431494812893132,0.7997567997711057,0.7129543722720129,279605,223616,124073,55989,0.8160925619362128
MIMIC-IV,w/o clinical associations,1,1,0.5104602510460251,0.24424424424424424,0.33039945836154366,999,244,234,755,0.027978544014034747
MIMIC-IV,w/o clinical associations,1,2,0.5425771765522026,0.41178019085225404,0.4682156620645789,15195,6257,5275,8938,0.2813443498662745
MIMIC-IV,w/o clinical associations,1,3,0.4316734344945501,0.4769753931894394,0.4531951175731467,84692,40396,53184,44296,0.4620443487081635
MIMIC-IV,w/o clinical associations,1,4,0.6235431433060897,0.7891024838611613,0.6966211960236736,279605,220637,133207,58968,0.7952012564199556
MIMIC-IV,w/o longitudinal history,1,1,0.3838383838383838,0.07607607607607608,0.12698412698412698,999,76,122,923,0.025711220582176106
MIMIC-IV,w/o longitudinal history,1,2,0.49624159303705656,0.2476472523856532,0.33040653261919395,15195,3763,3820,11432,0.23336091672203155
MIMIC-IV,w/o longitudinal history,1,3,0.41839959692194945,0.4314220941765456,0.4248110684804093,84692,36538,50790,48154,0.40249237980947544
MIMIC-IV,w/o longitudinal history,1,4,0.6014278232586344,0.7803580050428283,0.6793079024587676,279605,218192,144598,61413,0.7811430237161495
MIMIC-IV,w/o training-case memory,1,1,0.43570057581573896,0.22722722722722724,0.2986842105263158,999,227,294,772,0.030919211509256774
MIMIC-IV,w/o training-case memory,1,2,0.48609132488565643,0.42665350444225075,0.45443712323005747,15195,6483,6854,8712,0.28859359639192217
MIMIC-IV,w/o training-case memory,1,3,0.4406377094517651,0.4797265385160346,0.4593520523242339,84692,40629,51576,44063,0.47724270305842437
MIMIC-IV,w/o training-case memory,1,4,0.646591531192726,0.7772464727025625,0.7059243896061289,279605,217322,118782,62283,0.8044832293558414
MIMIC-IV,w/o medication-set block,1,1,0.4797794117647059,0.26126126126126126,0.33830200907323393,999,261,283,738,0.031715244483272696
MIMIC-IV,w/o medication-set block,1,2,0.5408759124087591,0.4388943731490622,0.4845776566757493,15195,6669,5661,8526,0.2992032590993452
MIMIC-IV,w/o medication-set block,1,3,0.4546084546084546,0.47248854673404805,0.4633760819847726,84692,40016,48007,44676,0.49051811242506704
MIMIC-IV,w/o medication-set block,1,4,0.6443860919429929,0.7925323223833622,0.7108222719778281,279605,221596,122291,58009,0.8142630939264331
MIMIC-IV,Prediction-only training,2,1,0.5193965517241379,0.24124124124124124,0.32946001367054,999,241,223,758,0.031464303927755094
MIMIC-IV,Prediction-only training,2,2,0.592180421508765,0.39572227706482394,0.4744171367706813,15195,6013,4141,9182,0.2985116384882488
MIMIC-IV,Prediction-only training,2,3,0.4674547254410994,0.4739290605960421,0.4706696295080237,84692,40138,45727,44554,0.48570032861582996
MIMIC-IV,Prediction-only training,2,4,0.6618572935572032,0.7786412975447506,0.7155153431293608,279605,217712,111229,61893,0.8158537287363886
MIMIC-IV,Fixed weight 0.05,2,1,0.5124481327800829,0.24724724724724725,0.33355840648210666,999,247,235,752,0.03154597933193757
MIMIC-IV,Fixed weight 0.05,2,2,0.5733137829912024,0.4117143797301744,0.4792584364346727,15195,6256,4656,8939,0.29833234031146355
MIMIC-IV,Fixed weight 0.05,2,3,0.47818966800655055,0.45510792046474285,0.4663633723744071,84692,38544,42060,46148,0.4880197857969126
MIMIC-IV,Fixed weight 0.05,2,4,0.65494218697397,0.7862234223279269,0.714603352100589,279605,219832,115819,59773,0.8160380410627521
MIMIC-IV,Fixed weight 0.1,2,1,0.501002004008016,0.2502502502502503,0.33377837116154874,999,250,249,749,0.031541292226478494
MIMIC-IV,Fixed weight 0.1,2,2,0.5528943805010156,0.4299440605462323,0.4837288512087668,15195,6533,5283,8662,0.2999604991460568
MIMIC-IV,Fixed weight 0.1,2,3,0.4713434923084342,0.4616374628064044,0.4664399904557385,84692,39097,43851,45595,0.4914227897996582
MIMIC-IV,Fixed weight 0.1,2,4,0.6599489046007073,0.7788272741903757,0.7144769479113351,279605,217764,112207,61841,0.8154297665211461
MIMIC-IV,Fixed weight 1,2,1,0.49504950495049505,0.2502502502502503,0.3324468085106383,999,250,255,749,0.031453637961354745
MIMIC-IV,Fixed weight 1,2,2,0.5720153340635268,0.4124383020730503,0.47929333486291154,15195,6267,4689,8928,0.2981267673571695
MIMIC-IV,Fixed weight 1,2,3,0.4894904751276766,0.44023048221791905,0.46355549200862856,84692,37284,38885,47408,0.49243295238189233
MIMIC-IV,Fixed weight 1,2,4,0.6673160566818842,0.7742422345809267,0.7168135732402667,279605,216482,107925,63123,0.8166056717815144
MIMIC-IV,w/o clinical associations,2,1,0.5192307692307693,0.24324324324324326,0.3312883435582822,999,243,225,756,0.02892888162542727
MIMIC-IV,w/o clinical associations,2,2,0.5442839742474335,0.4117143797301744,0.46880737382442206,15195,6256,5238,8939,0.28430184771245504
MIMIC-IV,w/o clinical associations,2,3,0.451318634308772,0.46090539838473527,0.4560616416349754,84692,39035,47456,45657,0.46733697078595426
MIMIC-IV,w/o clinical associations,2,4,0.6323832983503045,0.782282148030257,0.699391034505913,279605,218730,127152,60875,0.7964004813711367
MIMIC-IV,w/o longitudinal history,2,1,0.5691056910569106,0.07007007007007007,0.12477718360071301,999,70,53,929,0.02584593474345145
MIMIC-IV,w/o longitudinal history,2,2,0.5357310398749022,0.2254689042448174,0.3173691523853636,15195,3426,2969,11769,0.2351486061294525
MIMIC-IV,w/o longitudinal history,2,3,0.43652141802067945,0.41872904170405706,0.42744015620856735,84692,35463,45777,49229,0.40417971555344867
MIMIC-IV,w/o longitudinal history,2,4,0.6288510806017211,0.7532268736252928,0.6854425714104385,279605,210606,124300,68999,0.7821815396831562
MIMIC-IV,w/o training-case memory,2,1,0.46062992125984253,0.23423423423423423,0.3105507631055076,999,234,274,765,0.031285370019666046
MIMIC-IV,w/o training-case memory,2,2,0.5249202886390334,0.4117143797301744,0.4614760447018036,15195,6256,5662,8939,0.29054676370717186
MIMIC-IV,w/o training-case memory,2,3,0.44830391370241596,0.47500354224720165,0.461267686380627,84692,40229,49507,44463,0.4817323164442422
MIMIC-IV,w/o training-case memory,2,4,0.649099931828804,0.779832263371542,0.7084857779712895,279605,218045,117874,61560,0.8077696575176174
MIMIC-IV,w/o medication-set block,2,1,0.5060483870967742,0.25125125125125125,0.3357859531772575,999,251,245,748,0.031801589681701735
MIMIC-IV,w/o medication-set block,2,2,0.5558377857580801,0.41763738071734124,0.4769277017886668,15195,6346,5071,8849,0.29831758916646595
MIMIC-IV,w/o medication-set block,2,3,0.4650001766181163,0.46630142162187693,0.4656498900489916,84692,39492,45437,45200,0.48629657192249875
MIMIC-IV,w/o medication-set block,2,4,0.654689632875925,0.7821855832334901,0.7127811609341314,279605,218703,115353,60902,0.8143840969666906
MIMIC-IV,EviDrug,0,1,0.4583333333333333,0.26426426426426425,0.3352380952380952,999,264,312,735,0.031642842893764705
MIMIC-IV,EviDrug,0,2,0.5291221051011772,0.45258308654162555,0.4878688989784336,15195,6877,6120,8318,0.2997938967556883
MIMIC-IV,EviDrug,0,3,0.44483410331793366,0.5002361498134417,0.4709112331325167,84692,42366,52874,42326,0.48899938052515074
MIMIC-IV,EviDrug,0,4,0.6379331890553198,0.8033296972514797,0.7111411533584612,279605,224615,127483,54990,0.8162013913641222
MIMIC-IV,EviDrug,1,1,0.4896421845574388,0.2602602602602603,0.33986928104575165,999,260,271,739,0.031650467543045444
MIMIC-IV,EviDrug,1,2,0.566403827412067,0.4207305034550839,0.48281851823880373,15195,6393,4894,8802,0.29986277720115884
MIMIC-IV,EviDrug,1,3,0.4536919142151707,0.48383554526991923,0.46827913673997634,84692,40977,49342,43715,0.49010259374554294
MIMIC-IV,EviDrug,1,4,0.6458953401850904,0.7947604656569088,0.7126366745610139,279605,222219,121829,57386,0.8154882673870221
MIMIC-IV,EviDrug,2,1,0.5020242914979757,0.24824824824824826,0.3322170127260549,999,248,246,751,0.03138809190467915
MIMIC-IV,EviDrug,2,2,0.5707290533188248,0.4142152023692004,0.4800366090836289,15195,6294,4734,8901,0.29925248582197234
MIMIC-IV,EviDrug,2,3,0.4657755376968458,0.4735630283852076,0.46963700234192035,84692,40107,46001,44585,0.48764526089996085
MIMIC-IV,EviDrug,2,4,0.6526904821088266,0.7888449777364497,0.7143377643768714,279605,220565,117367,59040,0.8155473581021968
MIMIC-IV,Extended backbone,0,1,0.5087719298245614,0.23223223223223224,0.31890034364261166,999,232,224,767,0.028729218217954596
MIMIC-IV,Extended backbone,0,2,0.5735021919142718,0.38743007568279036,0.4624509033778476,15195,5887,4378,9308,0.28474634953130323
MIMIC-IV,Extended backbone,0,3,0.5501432664756447,0.3536579606102111,0.43054277828886844,84692,29952,24492,54740,0.47089791314827484
MIMIC-IV,Extended backbone,0,4,0.6631541363599022,0.7506267770604961,0.7041844282164972,279605,209879,106607,69726,0.7958275550745663
MIMIC-IV,Extended backbone,1,1,0.4989648033126294,0.24124124124124124,0.3252361673414305,999,241,242,758,0.02884963150661902
MIMIC-IV,Extended backbone,1,2,0.5554057697492586,0.4067127344521224,0.46956918167312517,15195,6180,4947,9015,0.2840059736845348
MIMIC-IV,Extended backbone,1,3,0.5285863310562977,0.3709441269541397,0.4359518754423213,84692,31416,28018,53276,0.47263507468140564
MIMIC-IV,Extended backbone,1,4,0.6646949020807054,0.7462992435757586,0.7031372938839533,279605,208669,105263,70936,0.795624863074912
MIMIC-IV,Extended backbone,2,1,0.5304740406320542,0.23523523523523523,0.3259361997226075,999,235,208,764,0.02878927056368129
MIMIC-IV,Extended backbone,2,2,0.557207615593835,0.40447515630141495,0.4687130600571973,15195,6146,4884,9049,0.2847400930368445
MIMIC-IV,Extended backbone,2,3,0.5130348795397339,0.4043120955934445,0.452230645289099,84692,34242,32502,50450,0.4730006771961993
MIMIC-IV,Extended backbone,2,4,0.6581081835262893,0.759131632123889,0.7050193396453596,279605,212257,110269,67348,0.7967321324658614
MIMIC-IV,RETAIN,0,1,0.28321678321678323,0.08108108108108109,0.12607003891050583,999,81,205,918,0.024257688497873603
MIMIC-IV,RETAIN,0,2,0.4757445501995702,0.2039486673247779,0.28550370813948134,15195,3099,3415,12096,0.22057139404195256
MIMIC-IV,RETAIN,0,3,0.4453914702980705,0.3251664856184764,0.37590002934692845,84692,27539,34292,57153,0.38374890891963837
MIMIC-IV,RETAIN,0,4,0.6156525525198651,0.7282273206845371,0.6672248282506222,279605,203616,127116,75989,0.7573888365291085
MIMIC-IV,Deepr,0,1,0.308411214953271,0.03303303303303303,0.059674502712477394,999,33,74,966,0.017565268793009174
MIMIC-IV,Deepr,0,2,0.35696100763767924,0.1753208292201382,0.23514873333921793,15195,2664,4799,12531,0.19134202773547831
MIMIC-IV,Deepr,0,3,0.4385482314782502,0.25224342322769566,0.32027285334132904,84692,21363,27350,63329,0.37135954044074015
MIMIC-IV,Deepr,0,4,0.629045996592845,0.6708714078789721,0.6492858267811928,279605,187579,110617,92026,0.7460536818936774
MIMIC-IV,Transformer,0,1,0.2777777777777778,0.035035035035035036,0.06222222222222222,999,35,91,964,0.022459557687188603
MIMIC-IV,Transformer,0,2,0.40145732130464956,0.15228693649226718,0.22081206164416242,15195,2314,3450,12881,0.21388700245774808
MIMIC-IV,Transformer,0,3,0.41363175364189564,0.2118854201105181,0.28022424185639777,84692,17945,25439,66747,0.3746569783414653
MIMIC-IV,Transformer,0,4,0.6283129765240206,0.6560719586559611,0.6418924947906005,279605,183441,108517,96164,0.7499017781443338
MIMIC-IV,GAMENet,0,1,0.6666666666666666,0.01001001001001001,0.01972386587771203,999,10,5,989,0.021427427258172104
MIMIC-IV,GAMENet,0,2,0.452710843373494,0.19782823297137217,0.27533776047629954,15195,3006,3634,12189,0.20549454357963007
MIMIC-IV,GAMENet,0,3,0.37857733157846407,0.29208189675530155,0.32975192289747657,84692,24737,40605,59955,0.36419490119008996
MIMIC-IV,GAMENet,0,4,0.5546922992610492,0.7782872266232721,0.6477367774043856,279605,217613,174700,61992,0.7421929427135487
MIMIC-IV,MeLU,0,1,0.0,0.0,0.0,999,0,0,999,0.01844974421947214
MIMIC-IV,MeLU,0,2,0.35772984078068826,0.09167489305692662,0.14594792812614596,15195,1393,2501,13802,0.1623681809813654
MIMIC-IV,MeLU,0,3,0.3309340586440228,0.2356066688707316,0.2752503655474936,84692,19954,40342,64738,0.29588946965035545
MIMIC-IV,MeLU,0,4,0.556118428458854,0.7067112533752973,0.6224357207544198,279605,197600,157720,82005,0.718219521388539
MIMIC-IV,MICRON,0,1,0.21140142517814728,0.0890890890890891,0.12535211267605634,999,89,332,910,0.02302524724445525
MIMIC-IV,MICRON,0,2,0.4289030760301799,0.24317209608423823,0.31037379252414954,15195,3695,4920,11500,0.22350982199248892
MIMIC-IV,MICRON,0,3,0.3949835879395593,0.3367378264771171,0.36354249657414195,84692,28519,43684,56173,0.38923705692900584
MIMIC-IV,MICRON,0,4,0.6150799178714409,0.7264104719157383,0.6661255224910998,279605,203108,127106,76497,0.763307088525777
MIMIC-IV,SafeDrug,0,1,0.5317460317460317,0.06706706706706707,0.11911111111111111,999,67,59,932,0.0215931499870983
MIMIC-IV,SafeDrug,0,2,0.3790874168462475,0.26627179993418887,0.31281892685944024,15195,4046,6627,11149,0.20006217033534884
MIMIC-IV,SafeDrug,0,3,0.39222888366092434,0.3051291739479526,0.34323967139735817,84692,25842,40043,58850,0.360161525885349
MIMIC-IV,SafeDrug,0,4,0.5209793051141288,0.8254430357110925,0.6387872900155408,279605,230798,212210,48807,0.7476716780595358
MIMIC-IV,COGNet,0,1,0.2931654676258993,0.16316316316316315,0.20964630225080386,999,163,393,836,0.03227338165299746
MIMIC-IV,COGNet,0,2,0.4139433551198257,0.4126357354392892,0.4132885109748863,15195,6270,8877,8925,0.28293844688792075
MIMIC-IV,COGNet,0,3,0.3593895112309222,0.5163179521088178,0.42379279432074235,84692,43728,77945,40964,0.4152346045635028
MIMIC-IV,COGNet,0,4,0.6411451048951049,0.5246472702562543,0.5770753631455238,279605,146694,82106,132911,0.6814644052972411
MIMIC-IV,MoleRec,0,1,0.47093023255813954,0.08108108108108109,0.13834329632792486,999,81,91,918,0.019942569233752077
MIMIC-IV,MoleRec,0,2,0.3920388349514563,0.26574531095755183,0.3167679937242597,15195,4038,6262,11157,0.20405115995151216
MIMIC-IV,MoleRec,0,3,0.41709449632913387,0.2810655079582487,0.3358281074751522,84692,23804,33267,60888,0.37150576301389
MIMIC-IV,MoleRec,0,4,0.5396657809270741,0.8171563455589135,0.6500355628894137,279605,228481,194894,51124,0.7569251231970247
MIMIC-IV,ARCI,0,1,0.46534653465346537,0.14114114114114115,0.21658986175115208,999,141,162,858,0.024142506677770178
MIMIC-IV,ARCI,0,2,0.4533751962323391,0.2850937808489635,0.35006060606060607,15195,4332,5223,10863,0.23889252676864256
MIMIC-IV,ARCI,0,3,0.29539995907245253,0.32384404666320316,0.30896873363035726,84692,27427,65420,57265,0.3965560190330169
MIMIC-IV,ARCI,0,4,0.44594254950242596,0.8757032241912698,0.5909500657077796,279605,244851,304213,34754,0.7472442688760549
MIMIC-IV,SSPNet,0,1,0.425531914893617,0.24024024024024024,0.30710172744721687,999,240,324,759,0.03005801962023721
MIMIC-IV,SSPNet,0,2,0.4462443913524853,0.5039815728858177,0.4733588824329336,15195,7658,9503,7537,0.29312577700338965
MIMIC-IV,SSPNet,0,3,0.43849333333333335,0.38831294573277286,0.411880369711695,84692,32887,42113,51805,0.47428965831596953
MIMIC-IV,SSPNet,0,4,0.5917367107746611,0.8286260975304447,0.6904270916524621,279605,231688,159851,47917,0.7987986566064578
MIMIC-IV,MetaDrug,0,1,0.16710875331564987,0.06306306306306306,0.09156976744186046,999,63,314,936,0.02041577816968222
MIMIC-IV,MetaDrug,0,2,0.40596043075381916,0.21335965778216517,0.27971183296665375,15195,3242,4744,11953,0.22891979616433897
MIMIC-IV,MetaDrug,0,3,0.39953312386599993,0.4264039106409106,0.41253141421064654,84692,36113,54275,48579,0.40349788702633677
MIMIC-IV,MetaDrug,0,4,0.5871634247913022,0.7720283972031974,0.6670240806375359,279605,215863,151774,63742,0.759114219110444


==> anc/tables/clinical_analyses/paired_bootstrap.csv <==
dataset,comparison,metric,replicates,scope,difference,low,high
SICdb,EviDrug minus SSPNet,prauc,2000,three EviDrug seeds vs fixed single baseline seed; paired patients,0.017082014459883332,0.011407676377191586,0.022733629149334227
SICdb,EviDrug minus SSPNet,f1,2000,three EviDrug seeds vs fixed single baseline seed; paired patients,0.016882692863457782,0.01133373204242524,0.022185008364055094
SICdb,EviDrug minus SSPNet,jaccard,2000,three EviDrug seeds vs fixed single baseline seed; paired patients,0.017558416186835624,0.011460551764853062,0.02329848780666335
SICdb,EviDrug minus SSPNet,ddi,2000,three EviDrug seeds vs fixed single baseline seed; paired patients,0.01802724019804712,0.015653134612213248,0.02044874005069016
SICdb,full_minus_metadrug,prauc,2000,three EviDrug seeds vs fixed single baseline seed; paired patients,0.03074406243446337,0.024178096122524556,0.03737048743220402
SICdb,full_minus_metadrug,f1,2000,three EviDrug seeds vs fixed single baseline seed; paired patients,0.03390166116910198,0.026406168790696766,0.04161612120721091
SICdb,full_minus_metadrug,jaccard,2000,three EviDrug seeds vs fixed single baseline seed; paired patients,0.03475111550544313,0.026871934706225373,0.04285563702936236
SICdb,full_minus_metadrug,ddi,2000,three EviDrug seeds vs fixed single baseline seed; paired patients,-0.014643882301856814,-0.018349756716862998,-0.01138598741664515
SICdb,full_minus_safedrug_fixed_literal,prauc,2000,three EviDrug seeds vs fixed single baseline seed; paired patients,0.08278369578310563,0.07391929008666842,0.09129973088219091
SICdb,full_minus_safedrug_fixed_literal,f1,2000,three EviDrug seeds vs fixed single baseline seed; paired patients,0.09447295590798388,0.08642899870908863,0.10244108608669317
SICdb,full_minus_safedrug_fixed_literal,jaccard,2000,three EviDrug seeds vs fixed single baseline seed; paired patients,0.09949520302992143,0.09119465469696675,0.10784774243738565
SICdb,full_minus_safedrug_fixed_literal,ddi,2000,three EviDrug seeds vs fixed single baseline seed; paired patients,0.05980815134790781,0.05668373815830164,0.06299833638895537
SICdb,full_minus_molerec_gnn,prauc,2000,three EviDrug seeds vs fixed single baseline seed; paired patients,0.09292362188194869,0.08440329595431247,0.10075818208940063
SICdb,full_minus_molerec_gnn,f1,2000,three EviDrug seeds vs fixed single baseline seed; paired patients,0.08611909827297715,0.0779860800158618,0.09410583226255712
SICdb,full_minus_molerec_gnn,jaccard,2000,three EviDrug seeds vs fixed single baseline seed; paired patients,0.08980139667303749,0.08181746819678891,0.09789653178591341
SICdb,full_minus_molerec_gnn,ddi,2000,three EviDrug seeds vs fixed single baseline seed; paired patients,0.06298428666690026,0.05990011757381245,0.06619052501876561
NWICU,EviDrug minus SSPNet,prauc,2000,three EviDrug seeds vs fixed single baseline seed; paired patients,0.020614201212986738,0.01613478513150979,0.025106417920782133
NWICU,EviDrug minus SSPNet,f1,2000,three EviDrug seeds vs fixed single baseline seed; paired patients,0.02767484235134643,0.02387712709815048,0.03150560818169545
NWICU,EviDrug minus SSPNet,jaccard,2000,three EviDrug seeds vs fixed single baseline seed; paired patients,0.030202178401855184,0.02622064595245315,0.03402303986613911
NWICU,EviDrug minus SSPNet,ddi,2000,three EviDrug seeds vs fixed single baseline seed; paired patients,0.01394069746268882,0.012256205978911206,0.01565076398621781
NWICU,full_minus_metadrug,prauc,2000,three EviDrug seeds vs fixed single baseline seed; paired patients,0.07231680766132809,0.067113725826238,0.07753656208084433
NWICU,full_minus_metadrug,f1,2000,three EviDrug seeds vs fixed single baseline seed; paired patients,0.07329620417950422,0.06827828991233596,0.07836956713441559
NWICU,full_minus_metadrug,jaccard,2000,three EviDrug seeds vs fixed single baseline seed; paired patients,0.0749847821640307,0.069945735443683,0.07991609946285624
NWICU,full_minus_metadrug,ddi,2000,three EviDrug seeds vs fixed single baseline seed; paired patients,-0.022122852187133987,-0.024612022979045852,-0.019589563234040607
NWICU,full_minus_safedrug_fixed_literal,prauc,2000,three EviDrug seeds vs fixed single baseline seed; paired patients,0.1640874717087326,0.15731964474925642,0.17040854417735762
NWICU,full_minus_safedrug_fixed_literal,f1,2000,three EviDrug seeds vs fixed single baseline seed; paired patients,0.14517007467010828,0.13977792296076835,0.15065394614622582
NWICU,full_minus_safedrug_fixed_literal,jaccard,2000,three EviDrug seeds vs fixed single baseline seed; paired patients,0.1415820508148664,0.13630764260478845,0.14693983580206635
NWICU,full_minus_safedrug_fixed_literal,ddi,2000,three EviDrug seeds vs fixed single baseline seed; paired patients,0.02403246609126726,0.021862293670040785,0.026216778240205563
NWICU,full_minus_molerec_gnn,prauc,2000,three EviDrug seeds vs fixed single baseline seed; paired patients,0.12992060297061148,0.12380592368190403,0.13617645875516085
NWICU,full_minus_molerec_gnn,f1,2000,three EviDrug seeds vs fixed single baseline seed; paired patients,0.1233933153332723,0.11799258986399887,0.12900452186388334
NWICU,full_minus_molerec_gnn,jaccard,2000,three EviDrug seeds vs fixed single baseline seed; paired patients,0.12270672645647562,0.11741658012990808,0.12818066655126636
NWICU,full_minus_molerec_gnn,ddi,2000,three EviDrug seeds vs fixed single baseline seed; paired patients,0.02202721919078042,0.01997322006238327,0.024181777115932605
MIMIC-IV,EviDrug minus SSPNet,prauc,2000,three EviDrug seeds vs fixed single baseline seed; paired patients,0.022628601323923636,0.021163156196944095,0.02420461253599252
MIMIC-IV,EviDrug minus SSPNet,f1,2000,three EviDrug seeds vs fixed single baseline seed; paired patients,0.02192907076703199,0.02005777951276119,0.023821150947945763
MIMIC-IV,EviDrug minus SSPNet,jaccard,2000,three EviDrug seeds vs fixed single baseline seed; paired patients,0.026364875953275857,0.02433448590586961,0.02847438383063099
MIMIC-IV,EviDrug minus SSPNet,ddi,2000,three EviDrug seeds vs fixed single baseline seed; paired patients,-0.00675479673028688,-0.00709729665193926,-0.006406470818358761
MIMIC-IV,full_minus_metadrug,prauc,2000,three EviDrug seeds vs fixed single baseline seed; paired patients,0.06809271101381942,0.06659118705761033,0.0695415595224558
MIMIC-IV,full_minus_metadrug,f1,2000,three EviDrug seeds vs fixed single baseline seed; paired patients,0.05860286794392133,0.05662505642760374,0.06042915734080635
MIMIC-IV,full_minus_metadrug,jaccard,2000,three EviDrug seeds vs fixed single baseline seed; paired patients,0.06186250218916911,0.05978490416044883,0.06376484440451989
MIMIC-IV,full_minus_metadrug,ddi,2000,three EviDrug seeds vs fixed single baseline seed; paired patients,-0.005155245211993717,-0.005496568907260395,-0.004827355066815417
MIMIC-IV,full_minus_safedrug_fixed_literal,prauc,2000,three EviDrug seeds vs fixed single baseline seed; paired patients,0.08621007262298841,0.08448269174834924,0.08800974802725872
MIMIC-IV,full_minus_safedrug_fixed_literal,f1,2000,three EviDrug seeds vs fixed single baseline seed; paired patients,0.083830144694372,0.08172231147198188,0.08598624727593188
MIMIC-IV,full_minus_safedrug_fixed_literal,jaccard,2000,three EviDrug seeds vs fixed single baseline seed; paired patients,0.09145439274918399,0.08919086802701649,0.09370881222183047
MIMIC-IV,full_minus_safedrug_fixed_literal,ddi,2000,three EviDrug seeds vs fixed single baseline seed; paired patients,-0.004490824034373092,-0.00484039980157164,-0.004156723095502076
MIMIC-IV,full_minus_molerec_gnn,prauc,2000,three EviDrug seeds vs fixed single baseline seed; paired patients,0.0762255757865884,0.07446780950527222,0.07781816883655895
MIMIC-IV,full_minus_molerec_gnn,f1,2000,three EviDrug seeds vs fixed single baseline seed; paired patients,0.07095749286222286,0.06894810815236681,0.07291475052457015
MIMIC-IV,full_minus_molerec_gnn,jaccard,2000,three EviDrug seeds vs fixed single baseline seed; paired patients,0.07893458240260376,0.07675894416561942,0.08114178442954137
MIMIC-IV,full_minus_molerec_gnn,ddi,2000,three EviDrug seeds vs fixed single baseline seed; paired patients,-0.013716323593865591,-0.014091997305522984,-0.013301986051183887


==> anc/tables/clinical_analyses/prior_burden.csv <==
dataset,method,seed,group,descriptive_only_small_group,patients,prauc,f1,jaccard,ddi,mean_predicted_drugs,mean_actual_drugs,interacting_pairs_per_patient
SICdb,Prediction-only training,0,0-5,False,105,0.7183582641334085,0.5877540643926928,0.4417050281446566,0.13930053349140487,9.99047619047619,8.095238095238095,6.714285714285714
SICdb,Prediction-only training,0,6-10,False,353,0.7528957415199684,0.6552311859083824,0.5097034659280788,0.12430268705020653,11.844192634560907,9.473087818696884,8.26912181303116
SICdb,Prediction-only training,0,>=11,False,322,0.7595831189211004,0.6515257834665231,0.5023930749991903,0.12345927116827439,13.897515527950311,10.540372670807454,11.4472049689441
SICdb,Prediction-only training,0,prior_DDI_absent,False,42,0.6843111703451739,0.5661141643298121,0.42131514733239633,0.10712684894666069,10.380952380952381,8.428571428571429,5.690476190476191
SICdb,Prediction-only training,0,prior_DDI_present,False,738,0.7548028585754115,0.6490857625491329,0.5018694923978041,0.12588794530791006,12.559620596205962,9.802168021680217,9.58130081300813
SICdb,Fixed weight 0.05,0,0-5,False,105,0.7164403368086071,0.5817926900757877,0.4364939625709197,0.12854330708661418,10.00952380952381,8.095238095238095,6.219047619047619
SICdb,Fixed weight 0.05,0,6-10,False,353,0.7529391660424801,0.6515555844802978,0.5053401748842001,0.11654167744159986,11.787535410764873,9.473087818696884,7.660056657223796
SICdb,Fixed weight 0.05,0,>=11,False,322,0.7584304063943001,0.6490645433405635,0.5001028618274309,0.11872909698996656,13.891304347826088,10.540372670807454,11.024844720496894
SICdb,Fixed weight 0.05,0,prior_DDI_absent,False,42,0.6868810915872874,0.5515156922448329,0.40957576432200493,0.1015521064301552,10.452380952380953,8.428571428571429,5.4523809523809526
SICdb,Fixed weight 0.05,0,prior_DDI_present,False,738,0.7539015528322461,0.6462364195946901,0.49870987426961766,0.11940565379870188,12.528455284552846,9.802168021680217,9.048780487804878
SICdb,Fixed weight 0.1,0,0-5,False,105,0.7164396558614985,0.584026030050512,0.4379422994814414,0.12594924986108538,10.304761904761905,8.095238095238095,6.476190476190476
SICdb,Fixed weight 0.1,0,6-10,False,353,0.7516468906078774,0.6505838881592628,0.5041818577115899,0.11365468321779784,12.167138810198301,9.473087818696884,7.9886685552407934
SICdb,Fixed weight 0.1,0,>=11,False,322,0.759774290523601,0.6484213393733274,0.4991946083629632,0.11455079345245534,14.366459627329192,10.540372670807454,11.388198757763975
SICdb,Fixed weight 0.1,0,prior_DDI_absent,False,42,0.6823644174024045,0.5632816622301617,0.418277411258946,0.09519901518260156,10.880952380952381,8.428571428571429,5.523809523809524
SICdb,Fixed weight 0.1,0,prior_DDI_present,False,738,0.754126737490158,0.645139142466217,0.49747039273406635,0.11599705616699561,12.934959349593496,9.802168021680217,9.397018970189702
SICdb,Fixed weight 1,0,0-5,False,105,0.7206981349049653,0.5964046670598088,0.4495960550007431,0.14268167860798361,9.895238095238096,8.095238095238095,6.6380952380952385
SICdb,Fixed weight 1,0,6-10,False,353,0.7514740492715847,0.6545350056935343,0.5087142695565986,0.12411550125258208,11.691218130311615,9.473087818696884,8.0
SICdb,Fixed weight 1,0,>=11,False,322,0.7593277007106646,0.6524617914017279,0.5035044060182086,0.1234277533490132,13.79503105590062,10.540372670807454,11.245341614906833
SICdb,Fixed weight 1,0,prior_DDI_absent,False,42,0.689194879538528,0.5749368101637455,0.4265500929034764,0.11195445920303605,10.19047619047619,8.428571428571429,5.619047619047619
SICdb,Fixed weight 1,0,prior_DDI_present,False,738,0.7540663661871363,0.6498898344926514,0.5027060132309953,0.12586800809229592,12.439024390243903,9.802168021680217,9.357723577235772
SICdb,w/o clinical associations,0,0-5,False,105,0.7181270188434036,0.5895719942279437,0.4437199238669827,0.14785125807169897,9.476190476190476,8.095238095238095,6.3238095238095235
SICdb,w/o clinical associations,0,6-10,False,353,0.7440512479641668,0.6574909781523489,0.5115092834964847,0.12580098002261592,11.331444759206798,9.473087818696884,7.563739376770538
SICdb,w/o clinical associations,0,>=11,False,322,0.7533793181408801,0.6477112347692001,0.4989286880524718,0.12376953745192816,13.571428571428571,10.540372670807454,10.894409937888199
SICdb,w/o clinical associations,0,prior_DDI_absent,False,42,0.6943223978684563,0.5737589881509623,0.4251216984769617,0.11436031331592689,9.714285714285714,8.428571428571429,5.214285714285714
SICdb,w/o clinical associations,0,prior_DDI_present,False,738,0.7472629095403747,0.6483259007792077,0.5012917280449266,0.1270160903668757,12.136856368563686,9.802168021680217,8.974254742547425
SICdb,w/o longitudinal history,0,0-5,False,105,0.6940110584071358,0.5518665279104003,0.40758578342390817,0.12322711364892246,10.39047619047619,8.095238095238095,6.371428571428571
SICdb,w/o longitudinal history,0,6-10,False,353,0.7203653408881334,0.6172140714769419,0.4704892244709074,0.1144725698692011,11.294617563739378,9.473087818696884,6.8923512747875355
SICdb,w/o longitudinal history,0,>=11,False,322,0.7287167701109382,0.6167376459528429,0.4653524809312948,0.1090320085098153,11.661490683229813,10.540372670807454,7.003105590062112
SICdb,w/o longitudinal history,0,prior_DDI_absent,False,42,0.6683975286167143,0.5296835095996053,0.38615894881651186,0.11733333333333333,10.523809523809524,8.428571428571429,6.285714285714286
SICdb,w/o longitudinal history,0,prior_DDI_present,False,738,0.7232171141464505,0.6126901995333124,0.464097596893393,0.1128892829435886,11.369918699186991,9.802168021680217,6.901084010840108
SICdb,w/o training-case memory,0,0-5,False,105,0.7256185733279098,0.5901016673986074,0.4467124798637404,0.14047350620067645,9.380952380952381,8.095238095238095,5.933333333333334
SICdb,w/o training-case memory,0,6-10,False,353,0.7532476188769035,0.6548447632744396,0.5089851442465537,0.11965381445187288,11.461756373937677,9.473087818696884,7.402266288951841
SICdb,w/o training-case memory,0,>=11,False,322,0.7597748661786421,0.6525064257093602,0.5047448338537053,0.11999021628987735,13.642857142857142,10.540372670807454,10.664596273291925
SICdb,w/o training-case memory,0,prior_DDI_absent,False,42,0.6978080329524756,0.5616883040307536,0.4173752504109647,0.11268372346216658,9.5,8.428571428571429,4.928571428571429
SICdb,w/o training-case memory,0,prior_DDI_present,False,738,0.7553196872472848,0.6499146840404516,0.5034886751874781,0.12181698237677882,12.2289972899729,9.802168021680217,8.757452574525745
SICdb,w/o medication-set block,0,0-5,False,105,0.726460894329895,0.5893946147782932,0.4430343767572869,0.13709317877842175,9.352380952380953,8.095238095238095,5.857142857142857
SICdb,w/o medication-set block,0,6-10,False,353,0.7512910904244967,0.6574782409174467,0.5111876279981415,0.1170902489626556,11.773371104815864,9.473087818696884,7.674220963172805
SICdb,w/o medication-set block,0,>=11,False,322,0.757792725337117,0.6506120214296044,0.502521471480524,0.11364809081527348,14.167701863354038,10.540372670807454,10.944099378881987
SICdb,w/o medication-set block,0,prior_DDI_absent,False,42,0.7029692786383981,0.5633992865051857,0.41689286764474737,0.11045576407506702,9.476190476190476,8.428571428571429,4.904761904761905
SICdb,w/o medication-set block,0,prior_DDI_present,False,738,0.7533451174528798,0.6501498027949786,0.5030762271253502,0.1170087201620717,12.604336043360433,9.802168021680217,9.0
SICdb,Prediction-only training,1,0-5,False,105,0.7216236414417692,0.5826682971565099,0.4343051957625156,0.14210526315789473,9.961904761904762,8.095238095238095,6.685714285714286
SICdb,Prediction-only training,1,6-10,False,353,0.7527688903129157,0.6547705220838306,0.5083690742954913,0.12567531662385972,11.657223796033994,9.473087818696884,8.039660056657224
SICdb,Prediction-only training,1,>=11,False,322,0.7597416197674067,0.6511707283296364,0.5022860135668364,0.12174884855052831,13.804347826086957,10.540372670807454,11.164596273291925
SICdb,Prediction-only training,1,prior_DDI_absent,False,42,0.6881410779500827,0.56150053871671,0.41426315260901736,0.11248852157943066,10.357142857142858,8.428571428571429,5.833333333333333
SICdb,Prediction-only training,1,prior_DDI_present,False,738,0.755057963310361,0.6482494815624211,0.500533025393381,0.12556495115906108,12.426829268292684,9.802168021680217,9.336043360433605
SICdb,Fixed weight 0.05,1,0-5,False,105,0.7229194768363457,0.5809357137999365,0.4333026753825073,0.13876381498158002,9.838095238095239,8.095238095238095,6.457142857142857
SICdb,Fixed weight 0.05,1,6-10,False,353,0.7520581750690607,0.6514594166221227,0.5047545991564236,0.11941388793399793,11.81586402266289,9.473087818696884,7.872521246458923
SICdb,Fixed weight 0.05,1,>=11,False,322,0.7586520368900023,0.6498108214189808,0.5007920986657884,0.1157115614596464,14.130434782608695,10.540372670807454,11.118012422360248
SICdb,Fixed weight 0.05,1,prior_DDI_absent,False,42,0.6857827499830543,0.5489379913625468,0.40227789475909775,0.10984848484848485,10.095238095238095,8.428571428571429,5.523809523809524
SICdb,Fixed weight 0.05,1,prior_DDI_present,False,738,0.754561194100931,0.6465408033554031,0.49869178673154824,0.11941739054137053,12.642276422764228,9.802168021680217,9.220867208672086
SICdb,Fixed weight 0.1,1,0-5,False,105,0.7200448428356059,0.5811997936233748,0.43303458458588934,0.13981205592482238,9.257142857142858,8.095238095238095,5.809523809523809
SICdb,Fixed weight 0.1,1,6-10,False,353,0.7517466239259495,0.6530321165746,0.5068939028407988,0.12051663259617172,11.345609065155807,9.473087818696884,7.348441926345609
SICdb,Fixed weight 0.1,1,>=11,False,322,0.7593046766996125,0.6488752575919783,0.49987514862949506,0.1139560043274432,13.993788819875776,10.540372670807454,10.79503105590062
SICdb,Fixed weight 0.1,1,prior_DDI_absent,False,42,0.6823284451892129,0.5589825743517631,0.41228583446628553,0.10604558969276512,9.857142857142858,8.428571428571429,5.095238095238095
SICdb,Fixed weight 0.1,1,prior_DDI_present,False,738,0.7544845229578957,0.6463507863186059,0.49870727899110273,0.11892150371514751,12.288617886178862,9.802168021680217,8.761517615176151
SICdb,Fixed weight 1,1,0-5,False,105,0.7242413859408168,0.5889434384961038,0.4428353576739246,0.1501537006384488,9.142857142857142,8.095238095238095,6.0476190476190474
SICdb,Fixed weight 1,1,6-10,False,353,0.7519557110141201,0.6584409367717873,0.512555982621293,0.12941119126535386,11.13314447592068,9.473087818696884,7.521246458923513
SICdb,Fixed weight 1,1,>=11,False,322,0.7598118702223944,0.6558321981116283,0.5081499371879881,0.12350844004656578,13.335403726708075,10.540372670807454,10.543478260869565
SICdb,Fixed weight 1,1,prior_DDI_absent,False,42,0.6904778510645145,0.5661899926180767,0.4173479680998477,0.11892797319932999,9.333333333333334,8.428571428571429,5.071428571428571
SICdb,Fixed weight 1,1,prior_DDI_present,False,738,0.7549391110822107,0.6526649049112695,0.5061323028935191,0.1283057769319218,11.913279132791327,9.802168021680217,8.769647696476964
SICdb,w/o clinical associations,1,0-5,False,105,0.7206238911084765,0.5939040568389233,0.4461649856441985,0.1433530733101899,9.876190476190477,8.095238095238095,6.685714285714286
SICdb,w/o clinical associations,1,6-10,False,353,0.7439315883222971,0.6544864645662491,0.507788597431628,0.12301166489925769,11.68271954674221,9.473087818696884,7.886685552407932
SICdb,w/o clinical associations,1,>=11,False,322,0.7520296050345546,0.6459406401008404,0.4968185513707334,0.11561982418142439,14.282608695652174,10.540372670807454,11.273291925465838
SICdb,w/o clinical associations,1,prior_DDI_absent,False,42,0.6921706988440992,0.5809123178438824,0.4323907713005457,0.11356932153392331,9.976190476190476,8.428571428571429,5.5
SICdb,w/o clinical associations,1,prior_DDI_present,False,738,0.7470944752219991,0.6463254969146347,0.49852555492243733,0.12102089961505334,12.657181571815718,9.802168021680217,9.329268292682928
SICdb,w/o longitudinal history,1,0-5,False,105,0.6946850274110989,0.5570229619822257,0.4140237962849639,0.1303352071621903,9.723809523809523,8.095238095238095,5.961904761904762
SICdb,w/o longitudinal history,1,6-10,False,353,0.7200147332422309,0.6175275332102046,0.47184982409282744,0.12199923442882922,10.51558073654391,9.473087818696884,6.3201133144475925
SICdb,w/o longitudinal history,1,>=11,False,322,0.7265747081067547,0.6169398032158852,0.46545420379902336,0.1170715249662618,10.847826086956522,10.540372670807454,6.46583850931677
SICdb,w/o longitudinal history,1,prior_DDI_absent,False,42,0.6671172311024617,0.5287384647628287,0.3882146875844355,0.13186813186813187,9.619047619047619,8.428571428571429,6.0
SICdb,w/o longitudinal history,1,prior_DDI_present,False,738,0.7222835515132039,0.6137157606325367,0.465591765934185,0.12029361188820163,10.598915989159892,9.802168021680217,6.350948509485095
SICdb,w/o training-case memory,1,0-5,False,105,0.7215074409930773,0.5876701881033841,0.44067115923374217,0.14843188891548958,9.152380952380952,8.095238095238095,5.904761904761905
SICdb,w/o training-case memory,1,6-10,False,353,0.747155514267543,0.6559205288545512,0.509778980222255,0.12810669816427975,11.06515580736544,9.473087818696884,7.373937677053824
SICdb,w/o training-case memory,1,>=11,False,322,0.758498509572764,0.6490316646954676,0.5013754636786376,0.11623168720287183,14.158385093167702,10.540372670807454,11.161490683229813
SICdb,w/o training-case memory,1,prior_DDI_absent,False,42,0.699676642400402,0.5593342658497884,0.4118807209834411,0.11269928532160528,9.452380952380953,8.428571428571429,4.880952380952381
SICdb,w/o training-case memory,1,prior_DDI_present,False,738,0.751157559542451,0.6487011833370749,0.5018514373458208,0.12336281204522556,12.234417344173442,9.802168021680217,8.959349593495935
SICdb,w/o medication-set block,1,0-5,False,105,0.7215311003824131,0.5809331090361566,0.43458789404609843,0.13316790736145576,9.742857142857142,8.095238095238095,6.133333333333334
SICdb,w/o medication-set block,1,6-10,False,353,0.7508308916943359,0.6555886475011228,0.5088210056900725,0.11719082928492287,11.844192634560907,9.473087818696884,7.790368271954674
SICdb,w/o medication-set block,1,>=11,False,322,0.7560754395672067,0.6480066195357235,0.49944364901096283,0.11446478126656481,14.416149068322982,10.540372670807454,11.400621118012422
SICdb,w/o medication-set block,1,prior_DDI_absent,False,42,0.6889641453988611,0.5569418329637704,0.41135984246886503,0.10282651072124756,9.952380952380953,8.428571428571429,5.023809523809524
SICdb,w/o medication-set block,1,prior_DDI_present,False,738,0.752471365504258,0.6472728232015141,0.49971447897191545,0.11752199036367689,12.775067750677508,9.802168021680217,9.287262872628727
SICdb,Prediction-only training,2,0-5,False,105,0.7279389442179495,0.5957793208124059,0.4479461324463536,0.15006759801712483,9.380952380952381,8.095238095238095,6.3428571428571425
SICdb,Prediction-only training,2,6-10,False,353,0.7530940563980514,0.6591303760412157,0.5134983497269751,0.12919059085015744,11.390934844192634,9.473087818696884,7.903682719546742
SICdb,Prediction-only training,2,>=11,False,322,0.7570960177524955,0.6509024794810256,0.5024635680326155,0.12332091465290358,13.773291925465838,10.540372670807454,11.20496894409938
SICdb,Prediction-only training,2,prior_DDI_absent,False,42,0.6990532856244448,0.5660773483357049,0.4185948032752544,0.1140215716486903,9.714285714285714,8.428571428571429,5.285714285714286
SICdb,Prediction-only training,2,prior_DDI_present,False,738,0.7543366812621594,0.651822765840979,0.5047581958393371,0.1282618476304739,12.239837398373984,9.802168021680217,9.2710027100271
SICdb,Fixed weight 0.05,2,0-5,False,105,0.7321873025937756,0.5933843824314604,0.44536260068988953,0.14509893108937913,9.333333333333334,8.095238095238095,6.076190476190476
SICdb,Fixed weight 0.05,2,6-10,False,353,0.752814243027638,0.6565159976543881,0.5107679014314999,0.12344773862438711,11.470254957507082,9.473087818696884,7.631728045325779
SICdb,Fixed weight 0.05,2,>=11,False,322,0.7577281593967816,0.650466131667374,0.5022270755083912,0.11911675332568034,13.869565217391305,10.540372670807454,10.956521739130435
SICdb,Fixed weight 0.05,2,prior_DDI_absent,False,42,0.699891909567386,0.5661827604551288,0.41864244082289204,0.11139499233520694,9.738095238095237,8.428571428571429,5.190476190476191
SICdb,Fixed weight 0.05,2,prior_DDI_present,False,738,0.7550353681369054,0.6500351297900832,0.5029786965811631,0.12327165420092426,12.311653116531165,9.802168021680217,9.0
SICdb,Fixed weight 0.1,2,0-5,False,105,0.7241872371142615,0.5916940802395537,0.44427372854838576,0.13702298594063825,9.342857142857143,8.095238095238095,5.847619047619047
SICdb,Fixed weight 0.1,2,6-10,False,353,0.7517073085487855,0.6556808483843246,0.5100167300839377,0.12135854013228878,11.30028328611898,9.473087818696884,7.328611898016997
SICdb,Fixed weight 0.1,2,>=11,False,322,0.7584945210544941,0.6524649025642426,0.504298749946334,0.11612423416085278,13.503105590062113,10.540372670807454,10.183229813664596
SICdb,Fixed weight 0.1,2,prior_DDI_absent,False,42,0.6894223175395546,0.5595962564756671,0.4144471321632976,0.10802624936900555,9.785714285714286,8.428571428571429,5.095238095238095
SICdb,Fixed weight 0.1,2,prior_DDI_present,False,738,0.7542978838178924,0.6506421053638589,0.5036071343483354,0.12037499519729512,12.06910569105691,9.802168021680217,8.490514905149052
SICdb,Fixed weight 1,2,0-5,False,105,0.7275304254162662,0.5923396865143351,0.4456195005708495,0.15731462925851702,8.876190476190477,8.095238095238095,5.980952380952381
SICdb,Fixed weight 1,2,6-10,False,353,0.7506467504948922,0.6606588995107371,0.5150975012930514,0.13375071143995446,10.798866855524079,9.473087818696884,7.3229461756373935
SICdb,Fixed weight 1,2,>=11,False,322,0.7571071306582211,0.6558773315018278,0.507886203661416,0.12945186694354113,12.872670807453416,10.540372670807454,10.26086956521739
SICdb,Fixed weight 1,2,prior_DDI_absent,False,42,0.6943694869425185,0.5582315220714702,0.411126490120851,0.12384792626728111,9.214285714285714,8.428571428571429,5.119047619047619
SICdb,Fixed weight 1,2,prior_DDI_present,False,738,0.7533793702083555,0.6546816198209786,0.5079830765722041,0.1337833821593852,11.520325203252032,9.802168021680217,8.53929539295393
SICdb,w/o clinical associations,2,0-5,False,105,0.7219046828951694,0.5929945835261282,0.44366795031102857,0.1523073425778586,9.4,8.095238095238095,6.380952380952381
SICdb,w/o clinical associations,2,6-10,False,353,0.7437930306787002,0.6549220439692166,0.5082785371883499,0.1255888449218014,11.3342776203966,9.473087818696884,7.552407932011332
SICdb,w/o clinical associations,2,>=11,False,322,0.752585141964412,0.6486242410967439,0.500662048066855,0.12285223367697594,13.496894409937887,10.540372670807454,10.658385093167702
SICdb,w/o clinical associations,2,prior_DDI_absent,False,42,0.6944808007300033,0.5777378080353549,0.42609898629635473,0.11810154525386314,9.476190476190476,8.428571428571429,5.095238095238095
SICdb,w/o clinical associations,2,prior_DDI_present,False,738,0.7473213463624044,0.6477560033699777,0.5004396754244254,0.12664489575080676,12.10840108401084,9.802168021680217,8.880758807588077
SICdb,w/o longitudinal history,2,0-5,False,105,0.690213095047865,0.558527368748675,0.4160387483419328,0.13283364563814282,9.780952380952382,8.095238095238095,6.076190476190476
SICdb,w/o longitudinal history,2,6-10,False,353,0.7208723704043718,0.6173570461375789,0.4720836623536613,0.12116115029842647,10.560906515580736,9.473087818696884,6.325779036827195
SICdb,w/o longitudinal history,2,>=11,False,322,0.727897957816014,0.6216768368676286,0.47017050498349855,0.11757773038500392,10.863354037267081,10.540372670807454,6.5062111801242235
SICdb,w/o longitudinal history,2,prior_DDI_absent,False,42,0.6711468761008981,0.5368568874638237,0.39334143913975844,0.13517828632251197,9.619047619047619,8.428571428571429,6.0476190476190474
SICdb,w/o longitudinal history,2,prior_DDI_present,False,738,0.7224055492591975,0.6154530666708293,0.4677563191701382,0.12029000306341264,10.63550135501355,9.802168021680217,6.384823848238482
SICdb,w/o training-case memory,2,0-5,False,105,0.7228509932633703,0.5861935405883422,0.44119746201347265,0.13678844519966016,9.6,8.095238095238095,6.133333333333334
SICdb,w/o training-case memory,2,6-10,False,353,0.7539600995262483,0.6529844729790857,0.5076695584984153,0.11965433192998005,11.634560906515581,9.473087818696884,7.648725212464589
SICdb,w/o training-case memory,2,>=11,False,322,0.7583082964707691,0.6484581323387298,0.5003313414659185,0.11748523886205045,13.906832298136646,10.540372670807454,10.875776397515528
SICdb,w/o training-case memory,2,prior_DDI_absent,False,42,0.7063110490207153,0.5666756922791604,0.4229247273890132,0.1082184788157223,9.761904761904763,8.428571428571429,5.0476190476190474
SICdb,w/o training-case memory,2,prior_DDI_present,False,738,0.7541429225340611,0.6464186724400264,0.4998332534729574,0.12035122092812307,12.44308943089431,9.802168021680217,8.989159891598916
SICdb,w/o medication-set block,2,0-5,False,105,0.7224195466486489,0.5812171742002061,0.4348230753880909,0.12899384798571145,9.933333333333334,8.095238095238095,6.190476190476191
SICdb,w/o medication-set block,2,6-10,False,353,0.74839135028485,0.6539965456420183,0.5075191497146534,0.11387336280971053,12.0,9.473087818696884,7.73371104815864
SICdb,w/o medication-set block,2,>=11,False,322,0.7547478789158811,0.6467924937893181,0.49816689620680443,0.10993089713026948,14.667701863354038,10.540372670807454,11.313664596273291
SICdb,w/o medication-set block,2,prior_DDI_absent,False,42,0.7011852105394013,0.5628810299108912,0.4188888492459921,0.09879963065558633,10.238095238095237,8.428571428571429,5.095238095238095
SICdb,w/o medication-set block,2,prior_DDI_present,False,738,0.7501561479904053,0.6456839615807006,0.49813969061691266,0.11350981895775682,12.970189701897018,9.802168021680217,9.22628726287263
SICdb,EviDrug,0,0-5,False,105,0.7178472867954415,0.5830455204832794,0.4375137188560453,0.1259686071925293,9.933333333333334,8.095238095238095,6.038095238095238
SICdb,EviDrug,0,6-10,False,353,0.751637352210569,0.6520375159530498,0.5055233597977808,0.11075092326631104,12.082152974504249,9.473087818696884,7.645892351274788
SICdb,EviDrug,0,>=11,False,322,0.7579336949549794,0.6488865864048371,0.5004306016303683,0.1115976559984545,14.15527950310559,10.540372670807454,10.763975155279503
SICdb,EviDrug,0,prior_DDI_absent,False,42,0.6897737150597529,0.5551146123810214,0.410894355083873,0.09725348941918055,10.333333333333334,8.428571428571429,5.142857142857143
SICdb,EviDrug,0,prior_DDI_present,False,738,0.7530977021501979,0.6463627234207664,0.4990105383468256,0.11303228021978022,12.78048780487805,9.802168021680217,8.920054200542005
SICdb,EviDrug,1,0-5,False,105,0.7225240853329792,0.5839598556262179,0.43579351439590275,0.13934426229508196,9.59047619047619,8.095238095238095,6.152380952380953
SICdb,EviDrug,1,6-10,False,353,0.7526528519861909,0.6522331157588014,0.505798076365825,0.11976126738930092,11.694050991501417,9.473087818696884,7.730878186968838
SICdb,EviDrug,1,>=11,False,322,0.7600528843639403,0.6467889718020079,0.49714934474547834,0.11612040133779264,13.878881987577639,10.540372670807454,10.782608695652174
SICdb,EviDrug,1,prior_DDI_absent,False,42,0.6854889173147476,0.5549284951445883,0.4071557219583534,0.10652591170825336,10.023809523809524,8.428571428571429,5.285714285714286
SICdb,EviDrug,1,prior_DDI_present,False,738,0.755417317004143,0.6456817436690835,0.49767830440989047,0.1199333804015279,12.44308943089431,9.802168021680217,8.976964769647697
SICdb,EviDrug,2,0-5,False,105,0.7313076124918475,0.5946336426568295,0.4466508974669081,0.14555808656036445,9.295238095238096,8.095238095238095,6.085714285714285
SICdb,EviDrug,2,6-10,False,353,0.7495604628035184,0.656411233094459,0.5100770760688663,0.12356178089044523,11.501416430594901,9.473087818696884,7.696883852691218
SICdb,EviDrug,2,>=11,False,322,0.7571665829695352,0.6491876722976939,0.5012788656851541,0.1183827709594355,13.940993788819876,10.540372670807454,10.993788819875776
SICdb,EviDrug,2,prior_DDI_absent,False,42,0.6958297838383928,0.5656426770906959,0.41810022510210487,0.11099691675231244,9.69047619047619,8.428571428571429,5.142857142857143
SICdb,EviDrug,2,prior_DDI_present,False,738,0.753340015550493,0.6496356853704056,0.5024486956404693,0.12293875147232038,12.355013550135501,9.802168021680217,9.051490514905149
SICdb,Extended backbone,0,0-5,False,105,0.7191904857744199,0.5919993966830958,0.44760253031814295,0.14912090297373562,9.60952380952381,8.095238095238095,6.542857142857143
SICdb,Extended backbone,0,6-10,False,353,0.7449971372361923,0.6553569624653915,0.5088450858744625,0.1292594707786027,11.274787535410765,9.473087818696884,7.694050991501417
SICdb,Extended backbone,0,>=11,False,322,0.7538229479932986,0.6490718676359196,0.5005975080229336,0.12844441178631788,13.298136645962733,10.540372670807454,10.857142857142858
SICdb,Extended backbone,0,prior_DDI_absent,False,42,0.7043579057876128,0.5732689445674947,0.4272569257531664,0.11676954732510288,9.785714285714286,8.428571428571429,5.404761904761905
SICdb,Extended backbone,0,prior_DDI_present,False,738,0.7474890889721577,0.6482720733183464,0.5011764060959917,0.1310985793724088,12.005420054200542,9.802168021680217,9.040650406504065
SICdb,Extended backbone,1,0-5,False,105,0.7253909165231937,0.5876682418342164,0.44260991428837515,0.152,9.657142857142857,8.095238095238095,6.876190476190477
SICdb,Extended backbone,1,6-10,False,353,0.7454497564119077,0.6523192205614287,0.5056706439274257,0.12584787917156554,11.543909348441927,9.473087818696884,7.88385269121813
SICdb,Extended backbone,1,>=11,False,322,0.7488033049470758,0.6484178811736558,0.49945864486964325,0.12493401372514518,13.602484472049689,10.540372670807454,11.024844720496894
SICdb,Extended backbone,1,prior_DDI_absent,False,42,0.7161766734181543,0.5660236927243959,0.41627711087297553,0.12358974358974359,9.785714285714286,8.428571428571429,5.738095238095238
SICdb,Extended backbone,1,prior_DDI_present,False,738,0.7457250056337869,0.6463298277700129,0.49907564132523147,0.12777288154662567,12.27371273712737,9.802168021680217,9.233062330623307
SICdb,Extended backbone,2,0-5,False,105,0.7281466848326991,0.5889180881117801,0.44208535092767737,0.1559275395551479,9.323809523809524,8.095238095238095,6.476190476190476
SICdb,Extended backbone,2,6-10,False,353,0.7455022455138841,0.6558346804782316,0.5097288002050252,0.1320517774343122,11.181303116147308,9.473087818696884,7.745042492917847
SICdb,Extended backbone,2,>=11,False,322,0.7529586375689913,0.6531262821774931,0.5050377351809533,0.12578036322360953,13.562111801242237,10.540372670807454,11.012422360248447
SICdb,Extended backbone,2,prior_DDI_absent,False,42,0.7138945343262166,0.5632059541147912,0.41474805089909017,0.125,9.285714285714286,8.428571428571429,5.214285714285714
SICdb,Extended backbone,2,prior_DDI_present,False,738,0.7480851022077892,0.6504038675459136,0.5034633616670531,0.1308804970391224,12.063685636856368,9.802168021680217,9.134146341463415
SICdb,RETAIN,0,0-5,False,105,0.6780502444897927,0.5598950942874047,0.41414653593003875,0.15029853819229977,9.942857142857143,8.095238095238095,6.9523809523809526
SICdb,RETAIN,0,6-10,False,353,0.7026949410621317,0.6088078331699796,0.46075682337545826,0.14346895074946467,10.543909348441927,9.473087818696884,7.402266288951841
SICdb,RETAIN,0,>=11,False,322,0.7198199815152855,0.6076641435007264,0.455165834019807,0.13983683787199816,10.782608695652174,10.540372670807454,7.559006211180124
SICdb,RETAIN,0,prior_DDI_absent,False,42,0.6582379132918865,0.5655146932178211,0.4220191728595089,0.15810968494749125,9.333333333333334,8.428571428571429,6.4523809523809526
SICdb,RETAIN,0,prior_DDI_present,False,738,0.7091905576639883,0.6038135326575417,0.45389043119033773,0.14204633403849132,10.631436314363144,9.802168021680217,7.46070460704607
SICdb,Deepr,0,0-5,False,105,0.6732662149163308,0.5452629474369424,0.3975121163666055,0.13502834564507815,10.942857142857143,8.095238095238095,7.485714285714286
SICdb,Deepr,0,6-10,False,353,0.7046810285630511,0.604116847406575,0.4559532297331623,0.13552310222798186,11.076487252124647,9.473087818696884,7.7025495750708215
SICdb,Deepr,0,>=11,False,322,0.7163069106889799,0.6125955683265757,0.4601076851301023,0.13389587645279413,11.236024844720497,10.540372670807454,7.8354037267080745
SICdb,Deepr,0,prior_DDI_absent,False,42,0.6471913472782961,0.5255201126399103,0.3788583614241509,0.1366742596810934,10.642857142857142,8.428571428571429,7.142857142857143
SICdb,Deepr,0,prior_DDI_present,False,738,0.7085557510909687,0.6039156976770746,0.45383859857232856,0.1346750681839556,11.151761517615176,9.802168021680217,7.761517615176151
SICdb,Transformer,0,0-5,False,105,0.6794604967816683,0.5434242325792429,0.3961510393631137,0.13860578883000407,9.904761904761905,8.095238095238095,6.476190476190476
SICdb,Transformer,0,6-10,False,353,0.6995997335516915,0.6022514003455693,0.4532327446761139,0.13074168797953964,10.847025495750708,9.473087818696884,7.240793201133145
SICdb,Transformer,0,>=11,False,322,0.7151470616583678,0.6092005155787371,0.4554340347050676,0.1298318877824178,11.108695652173912,10.540372670807454,7.531055900621118
SICdb,Transformer,0,prior_DDI_absent,False,42,0.6636358412039001,0.5395911417504402,0.3961147590349271,0.14577084583083383,9.142857142857142,8.428571428571429,5.785714285714286
SICdb,Transformer,0,prior_DDI_present,False,738,0.7055646431290689,0.6004797111187552,0.4493224353649864,0.1306581136807582,10.924119241192411,9.802168021680217,7.341463414634147
SICdb,GAMENet,0,0-5,False,105,0.6661436581303406,0.5463629451553397,0.39873893973407465,0.12785087719298247,9.59047619047619,8.095238095238095,5.552380952380952
SICdb,GAMENet,0,6-10,False,353,0.7087043289071937,0.5933501310480825,0.4435247348257365,0.13625461254612545,11.490084985835693,9.473087818696884,8.36827195467422
SICdb,GAMENet,0,>=11,False,322,0.7210044725831225,0.6052753729804444,0.4512418509278379,0.13642677478695048,13.270186335403727,10.540372670807454,11.285714285714286
SICdb,GAMENet,0,prior_DDI_absent,False,42,0.6415323841131693,0.5449753587997318,0.3965937579382958,0.1297208538587849,9.571428571428571,8.428571428571429,5.642857142857143
SICdb,GAMENet,0,prior_DDI_present,False,738,0.711838471879319,0.5946211524815694,0.4431907293101873,0.13582761998041137,12.105691056910569,9.802168021680217,9.395663956639567
SICdb,MeLU,0,0-5,False,105,0.6711663004076757,0.5397562321676812,0.3929690263215253,0.1692029920041269,8.542857142857143,8.095238095238095,6.247619047619048
SICdb,MeLU,0,6-10,False,353,0.7111595871528352,0.5959264500069309,0.4491561340808139,0.14665174627481006,9.86685552407932,9.473087818696884,7.053824362606233
SICdb,MeLU,0,>=11,False,322,0.7174736866000283,0.5935874518709175,0.44171976837447335,0.13436514760676413,10.41304347826087,10.540372670807454,7.279503105590062
SICdb,MeLU,0,prior_DDI_absent,False,42,0.6325728828236123,0.525509026157947,0.38062175561346284,0.18449873631002528,7.595238095238095,8.428571428571429,5.214285714285714
SICdb,MeLU,0,prior_DDI_present,False,738,0.7126968317267943,0.5909217095309686,0.44181777069797074,0.14202187853640136,10.046070460704607,9.802168021680217,7.142276422764228
SICdb,MICRON,0,0-5,False,105,0.6775502482043484,0.5618868144759238,0.415215855450265,0.14710515951161876,10.247619047619047,8.095238095238095,7.114285714285714
SICdb,MICRON,0,6-10,False,353,0.7081723555706031,0.607420004325265,0.46074797866895345,0.14148527528809218,10.705382436260622,9.473087818696884,7.5127478753541075
SICdb,MICRON,0,>=11,False,322,0.7190791076626086,0.6176418452645495,0.46582296648903376,0.1358374943259192,10.860248447204969,10.540372670807454,7.434782608695652
SICdb,MICRON,0,prior_DDI_absent,False,42,0.6467220473679108,0.5420097279997913,0.3965169788726842,0.14790174002047082,10.071428571428571,8.428571428571429,6.880952380952381
SICdb,MICRON,0,prior_DDI_present,False,738,0.7120714962815545,0.6091241770270789,0.4601395438878517,0.13936999898713665,10.74390243902439,9.802168021680217,7.457994579945799
SICdb,SafeDrug,0,0-5,False,105,0.634064651530979,0.4846072384800361,0.3405930587106673,0.058333333333333334,16.0,8.095238095238095,7.0
SICdb,SafeDrug,0,6-10,False,353,0.661185145895071,0.5483417912661724,0.3947180848827103,0.058333333333333334,16.0,9.473087818696884,7.0
SICdb,SafeDrug,0,>=11,False,322,0.68591678491253,0.5682472065970856,0.41425442603780144,0.058333333333333334,16.0,10.540372670807454,7.0
SICdb,SafeDrug,0,prior_DDI_absent,False,42,0.6327873362606498,0.49123120940260084,0.34663921574917095,0.058333333333333334,16.0,8.428571428571429,7.0
SICdb,SafeDrug,0,prior_DDI_present,False,738,0.6697334438084014,0.551209081418313,0.39827755183051994,0.058333333333333334,16.0,9.802168021680217,7.0
SICdb,MoleRec,0,0-5,False,105,0.6322529482006775,0.5031328566427582,0.3581816001254302,0.0552457118804588,13.961904761904762,8.095238095238095,5.0
SICdb,MoleRec,0,6-10,False,353,0.6522335909397858,0.5605570550481982,0.40945738980497776,0.05512352040975671,13.977337110481587,9.473087818696884,5.0
SICdb,MoleRec,0,>=11,False,322,0.6717583544522799,0.5690510293708877,0.415842616945441,0.05516532465307521,13.972049689440993,10.540372670807454,5.0
SICdb,MoleRec,0,prior_DDI_absent,False,42,0.5970315360058025,0.5025747951089995,0.3567310753439439,0.05532139093782929,13.952380952380953,8.428571428571429,5.0
SICdb,MoleRec,0,prior_DDI_present,False,738,0.6610513316859159,0.5593927919273055,0.40794870475110256,0.055147883008772845,13.974254742547425,9.802168021680217,5.0
SICdb,ARCI,0,0-5,False,105,0.6666778600940602,0.5385610021861155,0.3953814216077924,0.09209266704958836,15.285714285714286,8.095238095238095,13.742857142857142
SICdb,ARCI,0,6-10,False,353,0.6966797088108722,0.6147431811038349,0.4633985597869087,0.10210522781452507,13.365439093484419,9.473087818696884,8.614730878186968
SICdb,ARCI,0,>=11,False,322,0.6952347659917869,0.6179067473893141,0.46604046265494203,0.10888386975343498,14.440993788819876,10.540372670807454,10.779503105590063
SICdb,ARCI,0,prior_DDI_absent,False,42,0.6215447543253949,0.5229121434290632,0.3860426336132045,0.08109128669876334,18.738095238095237,8.428571428571429,20.452380952380953
SICdb,ARCI,0,prior_DDI_present,False,738,0.6960566768127412,0.6105107192337863,0.4592763946297205,0.10632782414552647,13.802168021680217,9.802168021680217,9.615176151761517
SICdb,SSPNet,0,0-5,False,105,0.7078874801112468,0.5601091947801737,0.41533930547641307,0.10359179898258054,11.247619047619047,8.095238095238095,6.4
SICdb,SSPNet,0,6-10,False,353,0.7314229373373894,0.6319058568694204,0.4828836323864498,0.10236970435842731,12.436260623229462,9.473087818696884,7.611898016997167
SICdb,SSPNet,0,>=11,False,322,0.7439974496704379,0.6399695190358088,0.4917075302563859,0.09769451596673473,14.754658385093167,10.540372670807454,10.251552795031056
SICdb,SSPNet,0,prior_DDI_absent,False,42,0.6786320768435942,0.5588124948020632,0.40969315465113776,0.09723991507430998,10.785714285714286,8.428571428571429,5.4523809523809526
SICdb,SSPNet,0,prior_DDI_present,False,738,0.7365651949298502,0.6293689610767852,0.4812889722962719,0.10021973226947592,13.372628726287262,9.802168021680217,8.714092140921409
SICdb,MetaDrug,0,0-5,False,105,0.6994828148852238,0.5496457878631067,0.4067235795475513,0.14650844363304427,8.99047619047619,8.095238095238095,6.114285714285714
SICdb,MetaDrug,0,6-10,False,353,0.7193539263354766,0.6160595571524309,0.4685071428438543,0.13931118359223837,10.311614730878187,9.473087818696884,7.138810198300283
SICdb,MetaDrug,0,>=11,False,322,0.7268746338699265,0.6195273024146508,0.46863065622705,0.12418553018968097,11.51552795031056,10.540372670807454,7.990683229813665
SICdb,MetaDrug,0,prior_DDI_absent,False,42,0.6482887246901471,0.52128121816326,0.38202179473187875,0.14785992217898833,8.214285714285714,8.428571428571429,5.428571428571429
SICdb,MetaDrug,0,prior_DDI_present,False,738,0.7238524894695147,0.6135173599120527,0.4646926195159142,0.13222723780253554,10.768292682926829,9.802168021680217,7.4620596205962055
NWICU,Prediction-only training,0,0-5,False,366,0.6688077379640502,0.5690777972773454,0.42031955069162275,0.09712712386334818,11.549180327868852,11.087431693989071,7.325136612021858
NWICU,Prediction-only training,0,6-10,False,826,0.6815619971668021,0.5905451637800563,0.4383632456950617,0.11501387125593643,12.190072639225182,10.309927360774818,8.883777239709444
NWICU,Prediction-only training,0,>=11,False,1307,0.70397937860467,0.6210862696329386,0.46905546446834184,0.11292946530147896,16.003060443764348,12.825554705432287,15.189747513389442
NWICU,Prediction-only training,0,prior_DDI_absent,False,222,0.6303454991395362,0.5351109331911565,0.38498902015822084,0.08497181355699161,10.905405405405405,9.743243243243244,5.5675675675675675
NWICU,Prediction-only training,0,prior_DDI_present,False,2277,0.6973729419332225,0.6100298227174566,0.4582841133431062,0.113338979965012,14.400966183574878,11.934123847167326,12.576196750109794
NWICU,Fixed weight 0.05,0,0-5,False,366,0.6691435257927231,0.5666164503512165,0.41899091345639844,0.0846803032470319,11.387978142076502,11.087431693989071,6.469945355191257
NWICU,Fixed weight 0.05,0,6-10,False,826,0.681213205938321,0.5904641962745774,0.4388717695152558,0.10448937573388667,11.941888619854721,10.309927360774818,7.864406779661017
NWICU,Fixed weight 0.05,0,>=11,False,1307,0.7029969147301339,0.6216173394160495,0.4697056824190111,0.10561436704715307,16.001530221882174,12.825554705432287,14.434583014537107
NWICU,Fixed weight 0.05,0,prior_DDI_absent,False,222,0.628433855947127,0.530903398399731,0.3830090499609791,0.07023226962574954,10.698198198198199,9.743243243243244,4.59009009009009
NWICU,Fixed weight 0.05,0,prior_DDI_present,False,2277,0.6969228327084817,0.610319874889496,0.4588212884387146,0.10505594776897209,14.304347826086957,11.934123847167326,11.73078612209047
NWICU,Fixed weight 0.1,0,0-5,False,366,0.665587212691082,0.5647037440071249,0.41751104265481853,0.08452595633656908,11.112021857923498,11.087431693989071,6.01912568306011
NWICU,Fixed weight 0.1,0,6-10,False,826,0.6807286612164506,0.5888992874251454,0.43739090468657293,0.10225376302273206,11.91767554479419,10.309927360774818,7.64043583535109
NWICU,Fixed weight 0.1,0,>=11,False,1307,0.7026377130851645,0.6205263609805903,0.4686146849357664,0.10342606761859677,16.213465952563123,12.825554705432287,14.37566947207345
NWICU,Fixed weight 0.1,0,prior_DDI_absent,False,222,0.6254918378113847,0.5272905694110583,0.3787327993109056,0.06720565942395149,10.54954954954955,9.743243243243244,4.193693693693693
NWICU,Fixed weight 0.1,0,prior_DDI_present,False,2277,0.6962560812551195,0.6091707637734539,0.4578369084966177,0.10317885717639234,14.387351778656127,11.934123847167326,11.581906016688626
NWICU,Fixed weight 1,0,0-5,False,366,0.6684706665262621,0.5671284979434601,0.4176429655399477,0.09689527002405073,11.415300546448087,11.087431693989071,7.2650273224043715
NWICU,Fixed weight 1,0,6-10,False,826,0.680667398140735,0.5905812276332228,0.4390649985177814,0.11790267975947853,11.763922518159806,10.309927360774818,8.474576271186441
NWICU,Fixed weight 1,0,>=11,False,1307,0.7027017475360836,0.6232328627107718,0.4717009552893535,0.11609990173797194,15.586840091813313,12.825554705432287,14.735271614384086
NWICU,Fixed weight 1,0,prior_DDI_absent,False,222,0.6304234223925356,0.5343751502297421,0.38409153629982873,0.0842986741102582,10.747747747747749,9.743243243243244,5.441441441441442
NWICU,Fixed weight 1,0,prior_DDI_present,False,2277,0.6962532802245838,0.611033461784947,0.4597144671356747,0.1162498007266137,14.001317523056654,11.934123847167326,12.169521299956083
NWICU,w/o clinical associations,0,0-5,False,366,0.6428208113809565,0.5449298013456496,0.39805207733020664,0.08289360934469851,10.30327868852459,11.087431693989071,5.021857923497268
NWICU,w/o clinical associations,0,6-10,False,826,0.6616508088204373,0.5777330734789109,0.42531229321419295,0.10231846267218411,11.184019370460048,10.309927360774818,6.5556900726392255
NWICU,w/o clinical associations,0,>=11,False,1307,0.689274846144357,0.6105574675081705,0.45914576288585623,0.10497469170175625,15.299923488905891,12.825554705432287,12.837031369548585
NWICU,w/o clinical associations,0,prior_DDI_absent,False,222,0.6017608280887571,0.5077049642770648,0.3610205794358953,0.06024202034373904,9.635135135135135,9.743243243243244,3.0945945945945947
NWICU,w/o clinical associations,0,prior_DDI_present,False,2277,0.6803194137576117,0.5981290882519802,0.4466192173714643,0.10443761436285628,13.555994729907773,11.934123847167326,10.252086078173035
NWICU,w/o longitudinal history,0,0-5,False,366,0.6243303783295854,0.5290156350816273,0.3814095603780955,0.11103154305200341,12.16120218579235,11.087431693989071,8.896174863387978
NWICU,w/o longitudinal history,0,6-10,False,826,0.5819532298224946,0.5001736697840641,0.34852039043541017,0.12285496587822169,11.711864406779661,10.309927360774818,8.979418886198546
NWICU,w/o longitudinal history,0,>=11,False,1307,0.5939594845171109,0.5062071412952824,0.3535941945842194,0.12005931618511126,12.339709257842387,12.825554705432287,9.849273144605968
NWICU,w/o longitudinal history,0,prior_DDI_absent,False,222,0.5818040012188694,0.4873072825369612,0.3420116400280695,0.11854445417031387,11.612612612612613,9.743243243243244,8.54054054054054
NWICU,w/o longitudinal history,0,prior_DDI_present,False,2277,0.5956709900286709,0.5095273125301895,0.3573538734446092,0.11966284371977338,12.154150197628459,11.934123847167326,9.50812472551603
NWICU,w/o training-case memory,0,0-5,False,366,0.6598698325128263,0.5580228244910108,0.41045394121738504,0.08674508029857499,11.259562841530055,11.087431693989071,6.286885245901639
NWICU,w/o training-case memory,0,6-10,False,826,0.6805580968504604,0.5865004130634301,0.4346023788556745,0.10793350539427068,12.024213075060533,10.309927360774818,8.15133171912833
NWICU,w/o training-case memory,0,>=11,False,1307,0.7036702858370403,0.6175334254171565,0.4655737405387591,0.1075301878354204,16.161438408569243,12.825554705432287,14.716908951798011
NWICU,w/o training-case memory,0,prior_DDI_absent,False,222,0.6220206640143112,0.5183132956672771,0.37073166835805726,0.0711329908675799,10.635135135135135,9.743243243243244,4.490990990990991
NWICU,w/o training-case memory,0,prior_DDI_present,False,2277,0.6962063341572285,0.6063839834590212,0.45472558450989,0.10746696825090338,14.411506368028107,11.934123847167326,11.977162933684673
NWICU,w/o medication-set block,0,0-5,False,366,0.6673754133355055,0.5659459418363619,0.4176410331592013,0.08221934741986489,11.387978142076502,11.087431693989071,6.251366120218579
NWICU,w/o medication-set block,0,6-10,False,826,0.6814857899045595,0.586659398784149,0.43444690591427954,0.10183897388348014,12.156174334140436,10.309927360774818,7.978208232445521
NWICU,w/o medication-set block,0,>=11,False,1307,0.7045449339970251,0.6190910021643238,0.467876886746504,0.10458152672274235,16.011476664116298,12.825554705432287,14.13618974751339
NWICU,w/o medication-set block,0,prior_DDI_absent,False,222,0.6262781118176299,0.5292163076848847,0.3811420508891262,0.06856821694534214,10.603603603603604,9.743243243243244,4.396396396396397
NWICU,w/o medication-set block,0,prior_DDI_present,False,2277,0.6978362545685372,0.6075462440186835,0.4561314528334463,0.10345530846766286,14.39701361440492,11.934123847167326,11.584541062801932
NWICU,Prediction-only training,1,0-5,False,366,0.6696125930495207,0.5682910766026903,0.42018069038167305,0.09344149119779081,11.806010928961749,11.087431693989071,7.396174863387978
NWICU,Prediction-only training,1,6-10,False,826,0.679853959460654,0.5856399844024187,0.4328424952920607,0.11151655393378426,12.435835351089588,10.309927360774818,9.101694915254237
NWICU,Prediction-only training,1,>=11,False,1307,0.7046972226090962,0.6207145354425817,0.46903444523197463,0.11513724121888812,15.801071155317521,12.825554705432287,15.148431522570773
NWICU,Prediction-only training,1,prior_DDI_absent,False,222,0.6286537101651457,0.5277103931516172,0.3795276890146829,0.081474738279472,11.076576576576576,9.743243243243244,5.6441441441441444
NWICU,Prediction-only training,1,prior_DDI_present,False,2277,0.6974596951532942,0.6086321263490461,0.456779493521241,0.1137342024849091,14.39877031181379,11.934123847167326,12.6354852876592
NWICU,Fixed weight 0.05,1,0-5,False,366,0.6697112806146782,0.5596714309514979,0.4117904431089779,0.0763716570168183,12.349726775956285,11.087431693989071,6.811475409836065
NWICU,Fixed weight 0.05,1,6-10,False,826,0.6798706782844101,0.5853686756057717,0.43283037091001353,0.0964409385462017,12.630750605326876,10.309927360774818,8.12590799031477
NWICU,Fixed weight 0.05,1,>=11,False,1307,0.7042803648414282,0.6200490537306599,0.4684507536621465,0.10275647015363219,16.394032134659525,12.825554705432287,14.472073450650344
NWICU,Fixed weight 0.05,1,prior_DDI_absent,False,222,0.6287384189766534,0.522841575347742,0.3746265066543744,0.06257022887219824,11.5,9.743243243243244,4.7657657657657655
NWICU,Fixed weight 0.05,1,prior_DDI_present,False,2277,0.6972340873091016,0.6072409105302545,0.4555692749708878,0.10045024813757623,14.855950812472551,11.934123847167326,11.884936319718928
NWICU,Fixed weight 0.1,1,0-5,False,366,0.6680805422923569,0.5612439890132507,0.4135372644409603,0.08280276816608996,11.62295081967213,11.087431693989071,6.538251366120218
NWICU,Fixed weight 0.1,1,6-10,False,826,0.6801438605100256,0.5866823445419863,0.4342917126906299,0.10327425471797894,12.322033898305085,10.309927360774818,8.274818401937045
NWICU,Fixed weight 0.1,1,>=11,False,1307,0.7031966529945476,0.6196499668520355,0.46790896554270645,0.10674995029491682,16.216526396327467,12.825554705432287,14.788829380260138
NWICU,Fixed weight 0.1,1,prior_DDI_absent,False,222,0.6279221884107005,0.5222884727694719,0.3744533452205979,0.06605876393110435,10.797297297297296,9.743243243243244,4.405405405405405
NWICU,Fixed weight 0.1,1,prior_DDI_present,False,2277,0.696528593279307,0.6077950734700562,0.4560860644678069,0.10552677293702602,14.593763724198507,11.934123847167326,12.111989459815547
NWICU,Fixed weight 1,1,0-5,False,366,0.6681492563247668,0.5658066891074427,0.4183122915065605,0.09630522390870401,11.245901639344263,11.087431693989071,6.9863387978142075
NWICU,Fixed weight 1,1,6-10,False,826,0.6799426395259178,0.5930231290610912,0.4415883121817895,0.11901863958825984,11.546004842615012,10.309927360774818,8.286924939467312
NWICU,Fixed weight 1,1,>=11,False,1307,0.7033095551715419,0.6240536825465992,0.47307651609566437,0.11872426950497038,15.232593726090283,12.825554705432287,14.474368783473604
NWICU,Fixed weight 1,1,prior_DDI_absent,False,222,0.6265790622072873,0.5279423337495887,0.3799960047278407,0.08293890628413311,10.504504504504505,9.743243243243244,5.13063063063063
NWICU,Fixed weight 1,1,prior_DDI_present,False,2277,0.6966624000274311,0.612805146163277,0.4619262793328994,0.11834600346578193,13.715415019762846,11.934123847167326,11.93719806763285
NWICU,w/o clinical associations,1,0-5,False,366,0.6450246251412287,0.5465833658366489,0.39945560155243315,0.07546594374788207,11.819672131147541,11.087431693989071,6.084699453551913
NWICU,w/o clinical associations,1,6-10,False,826,0.6634714219021576,0.5718455692010779,0.4194217748151246,0.09312926898530796,12.450363196125908,10.309927360774818,7.543583535108959
NWICU,w/o clinical associations,1,>=11,False,1307,0.6922885758727129,0.6077903344970659,0.4561886763052681,0.09847228284591882,16.385615914307575,12.825554705432287,13.808722264728386
NWICU,w/o clinical associations,1,prior_DDI_absent,False,222,0.5994670904466336,0.5091862789418532,0.36208649064435666,0.05848814862267777,11.103603603603604,9.743243243243244,4.112612612612613
NWICU,w/o clinical associations,1,prior_DDI_present,False,2277,0.683287607325145,0.5945263791475088,0.44290669089741835,0.09691124515784572,14.73913043478261,11.934123847167326,11.239789196310936
NWICU,w/o longitudinal history,1,0-5,False,366,0.6223547224265313,0.531246049703204,0.38325624873993996,0.10639039381554352,12.6448087431694,11.087431693989071,9.174863387978142
NWICU,w/o longitudinal history,1,6-10,False,826,0.5821558483561129,0.49785693989266033,0.3459652194204588,0.1139661748393077,12.231234866828087,10.309927360774818,9.079903147699758
NWICU,w/o longitudinal history,1,>=11,False,1307,0.5933064262120472,0.5086058135236773,0.35532389694054434,0.11306554349139493,12.837031369548585,12.825554705432287,10.022953328232594
NWICU,w/o longitudinal history,1,prior_DDI_absent,False,222,0.5800706679673296,0.4853737865746627,0.33995768817644667,0.11016128113067761,12.162162162162161,9.743243243243244,8.707207207207206
NWICU,w/o longitudinal history,1,prior_DDI_present,False,2277,0.5952210671588309,0.5106107616155384,0.3579169015398495,0.11255218793277019,12.652173913043478,11.934123847167326,9.672815107597716
NWICU,w/o training-case memory,1,0-5,False,366,0.6595266176725045,0.555095411615386,0.4073677378998326,0.06673924518342571,11.904371584699453,11.087431693989071,5.527322404371585
NWICU,w/o training-case memory,1,6-10,False,826,0.6763020418392246,0.5812534960812421,0.42959097097621224,0.08829882210638482,12.552058111380145,10.309927360774818,7.423728813559322
NWICU,w/o training-case memory,1,>=11,False,1307,0.7022214422079621,0.6131039327452928,0.46107251904821145,0.09316443422063822,16.67635807192043,12.825554705432287,13.820198928844682
NWICU,w/o training-case memory,1,prior_DDI_absent,False,222,0.6199991056679347,0.5153905406162014,0.36805259758384945,0.05041488559215489,11.17117117117117,9.743243243243244,3.6126126126126126
NWICU,w/o training-case memory,1,prior_DDI_present,False,2277,0.6939727062515859,0.6017525026331306,0.45008908205098275,0.09151235179110873,14.949934123847168,11.934123847167326,11.162055335968379
NWICU,w/o medication-set block,1,0-5,False,366,0.6696370230615596,0.5674651009629604,0.4193427180120379,0.0790966537412035,11.491803278688524,11.087431693989071,6.01912568306011
NWICU,w/o medication-set block,1,6-10,False,826,0.6792378830258912,0.586960805907217,0.4345993771169047,0.09895450085847436,12.295399515738499,10.309927360774818,7.814769975786925
NWICU,w/o medication-set block,1,>=11,False,1307,0.7025482714575034,0.6186642133544732,0.4669051889438226,0.10371759527004644,16.130833970925785,12.825554705432287,14.133129303749044
NWICU,w/o medication-set block,1,prior_DDI_absent,False,222,0.6285367140715251,0.5292736894444797,0.3804298883593763,0.06501271390282455,10.81081081081081,9.743243243243244,4.261261261261262
NWICU,w/o medication-set block,1,prior_DDI_present,False,2277,0.6960180422007007,0.6076491964995289,0.45597196619445046,0.10202936500514355,14.512516469038209,11.934123847167326,11.499341238471674
NWICU,Prediction-only training,2,0-5,False,366,0.6695815027443724,0.5697289591159291,0.4208136709842609,0.09496238141969252,11.994535519125684,11.087431693989071,7.9316939890710385
NWICU,Prediction-only training,2,6-10,False,826,0.6819268896458072,0.5897962047108459,0.43762978604826697,0.11579045954045954,12.159806295399516,10.309927360774818,8.980629539951574
NWICU,Prediction-only training,2,>=11,False,1307,0.7048914250561015,0.6217906870714343,0.4704816457484515,0.11738498615587942,15.672532517214997,12.825554705432287,15.018362662586075
NWICU,Prediction-only training,2,prior_DDI_absent,False,222,0.6311001822006531,0.5356598411245715,0.3856861921957799,0.08542364314146711,11.292792792792794,9.743243243243244,6.09009009009009
NWICU,Prediction-only training,2,prior_DDI_present,False,2277,0.6980796192146056,0.6102136176549401,0.4588481261229122,0.11623974701860779,14.234079929732104,11.934123847167326,12.559508124725516
NWICU,Fixed weight 0.05,2,0-5,False,366,0.6703307933199089,0.5652189846745684,0.4177476090730896,0.07699231684186839,11.92896174863388,11.087431693989071,6.543715846994536
NWICU,Fixed weight 0.05,2,6-10,False,826,0.6833372945998719,0.5872351028156529,0.4346767217761359,0.10011489612768996,12.10048426150121,10.309927360774818,7.806295399515738
NWICU,Fixed weight 0.05,2,>=11,False,1307,0.7044073761771154,0.621737989787306,0.4704290477001835,0.10655437348695553,15.546289211935731,12.825554705432287,13.571537872991584
NWICU,Fixed weight 0.05,2,prior_DDI_absent,False,222,0.6330864903740687,0.5301104075168938,0.3826034320095087,0.06399459027478945,11.22072072072072,9.743243243243244,4.6891891891891895
NWICU,Fixed weight 0.05,2,prior_DDI_present,False,2277,0.6982401912582465,0.6090704371980149,0.45755441394197105,0.10394155830942352,14.136583223539745,11.934123847167326,11.21651295564339
NWICU,Fixed weight 0.1,2,0-5,False,366,0.6672656732922785,0.5616064866133893,0.4141740617852848,0.07966677167559243,11.486338797814208,11.087431693989071,6.218579234972678
NWICU,Fixed weight 0.1,2,6-10,False,826,0.6791943696597893,0.5906644132128459,0.43879111195923426,0.1032008830022075,11.723970944309928,10.309927360774818,7.4709443099273605
NWICU,Fixed weight 0.1,2,>=11,False,1307,0.7031977164541481,0.6230847114225362,0.47191596338687003,0.10798351069841591,15.639632746748278,12.825554705432287,13.889058913542463
NWICU,Fixed weight 0.1,2,prior_DDI_absent,False,222,0.6289916078575049,0.5254496591739779,0.3770248695992803,0.06686555548349439,10.963963963963964,9.743243243243244,4.6441441441441444
NWICU,Fixed weight 0.1,2,prior_DDI_present,False,2277,0.6959495231555404,0.6109612090061233,0.45986992015254313,0.10607122855779802,14.007465963987704,11.934123847167326,11.229249011857707
NWICU,Fixed weight 1,2,0-5,False,366,0.6662664967199261,0.5635489382901637,0.4153657918867967,0.09965853041608701,10.576502732240437,11.087431693989071,6.459016393442623
NWICU,Fixed weight 1,2,6-10,False,826,0.6816952523522417,0.595283666667974,0.44386392321703333,0.1251345480165176,10.893462469733656,10.309927360774818,7.7409200968523
NWICU,Fixed weight 1,2,>=11,False,1307,0.7031950679640244,0.6253495206436505,0.47465007669523646,0.12174377818606982,14.762815608263198,12.825554705432287,13.941851568477428
NWICU,Fixed weight 1,2,prior_DDI_absent,False,222,0.6284209165817399,0.5311481627499108,0.38157482162681267,0.08592616475898758,10.013513513513514,9.743243243243244,4.801801801801802
NWICU,Fixed weight 1,2,prior_DDI_present,False,2277,0.6967502532236619,0.6136935228075175,0.4630274572891342,0.12218570680899819,13.149319279754062,11.934123847167326,11.38076416337286
NWICU,w/o clinical associations,2,0-5,False,366,0.6480906609669718,0.5491699328205638,0.40195121474627626,0.06834593348476116,11.792349726775956,11.087431693989071,5.508196721311475
NWICU,w/o clinical associations,2,6-10,False,826,0.6657019753075776,0.5704412041901888,0.417743186730133,0.08386488517007204,12.375302663438257,10.309927360774818,6.89225181598063
NWICU,w/o clinical associations,2,>=11,False,1307,0.6936225463239637,0.6059080433162833,0.45435783887732445,0.09404655376219358,16.20964039785769,12.825554705432287,13.026778882938027
NWICU,w/o clinical associations,2,prior_DDI_absent,False,222,0.6068003894626584,0.5034198723003208,0.3566589249567658,0.05054215796646323,11.536036036036036,9.743243243243244,3.8423423423423424
NWICU,w/o clinical associations,2,prior_DDI_present,False,2277,0.6846403140547569,0.593914462466901,0.44217717650789995,0.09131264314199303,14.564339042599912,11.934123847167326,10.488361879666227
NWICU,w/o longitudinal history,2,0-5,False,366,0.6217401716244492,0.5302909560514473,0.3821066939074096,0.11054655799019089,11.972677595628415,11.087431693989071,8.560109289617486
NWICU,w/o longitudinal history,2,6-10,False,826,0.5816848586796942,0.5008273635709869,0.34950450988536297,0.12309930379966055,11.450363196125908,10.309927360774818,8.605326876513317
NWICU,w/o longitudinal history,2,>=11,False,1307,0.5926652973109222,0.5058221466133863,0.3532891831762629,0.12102702649791013,12.048201989288447,12.825554705432287,9.45983167559296
NWICU,w/o longitudinal history,2,prior_DDI_absent,False,222,0.5794438001784309,0.4889331867888764,0.34238872682903587,0.11673427338870646,11.463963963963964,9.743243243243244,8.166666666666666
NWICU,w/o longitudinal history,2,prior_DDI_present,False,2277,0.5946445393191654,0.5095899298994423,0.35761108484442305,0.12038607847791977,11.876152832674572,11.934123847167326,9.131313131313131
NWICU,w/o training-case memory,2,0-5,False,366,0.6608966707371238,0.562243304342413,0.41393103194109443,0.0713499759301286,11.576502732240437,11.087431693989071,5.669398907103825
NWICU,w/o training-case memory,2,6-10,False,826,0.6764710565231101,0.5845484353375758,0.43218396175119106,0.09314385363764303,12.154963680387409,10.309927360774818,7.371670702179177
NWICU,w/o training-case memory,2,>=11,False,1307,0.7021281039113836,0.613872109975299,0.4621963507114994,0.09809645575315931,16.108645753634278,12.825554705432287,13.677888293802601
NWICU,w/o training-case memory,2,prior_DDI_absent,False,222,0.6213621021757755,0.5235850102069326,0.37522658493947786,0.05512432574661229,10.90990990990991,9.743243243243244,3.774774774774775
NWICU,w/o training-case memory,2,prior_DDI_present,False,2277,0.6940677730817006,0.6037387055116106,0.45203031999134385,0.09638190224520156,14.452788757136583,11.934123847167326,11.068511198945982
NWICU,w/o medication-set block,2,0-5,False,366,0.6672454055732633,0.5620423175336773,0.41431511660539133,0.08252885243521811,11.234972677595628,11.087431693989071,6.213114754098361
NWICU,w/o medication-set block,2,6-10,False,826,0.6808604620301089,0.5880381328567225,0.43615249935143646,0.10314367368147571,11.835351089588377,10.309927360774818,7.690072639225182
NWICU,w/o medication-set block,2,>=11,False,1307,0.7028247511342568,0.6208341854801777,0.46971835128690864,0.10758536426237092,15.576893649579189,12.825554705432287,13.878347360367254
NWICU,w/o medication-set block,2,prior_DDI_absent,False,222,0.6261257808732169,0.5273558768721275,0.3788045425280654,0.06882562277580072,10.472972972972974,9.743243243243244,4.3558558558558556
NWICU,w/o medication-set block,2,prior_DDI_present,False,2277,0.6966159799979376,0.6086009054518923,0.45750047159974466,0.10586444197317073,14.019323671497585,11.934123847167326,11.329819938515591
NWICU,EviDrug,0,0-5,False,366,0.670727958289628,0.5696935089602242,0.4216806167951436,0.08708993105538299,11.226775956284152,11.087431693989071,6.281420765027322
NWICU,EviDrug,0,6-10,False,826,0.6822180330733797,0.5904234388136266,0.438554851414017,0.11010182530006697,11.664648910411623,10.309927360774818,7.762711864406779
NWICU,EviDrug,0,>=11,False,1307,0.7028828583924686,0.621346548754581,0.4698361069969227,0.11019315519188044,15.517980107115532,12.825554705432287,13.889058913542463
NWICU,EviDrug,0,prior_DDI_absent,False,222,0.6336256064008794,0.5295573616854675,0.3812935460976416,0.07513351379032848,10.554054054054054,9.743243243243244,4.626126126126126
NWICU,EviDrug,0,prior_DDI_present,False,2277,0.6969703730129893,0.6107754895334042,0.45938078068787974,0.10961629840817297,13.914361001317523,11.934123847167326,11.346947738252085
NWICU,EviDrug,1,0-5,False,366,0.6680236706225577,0.559716116707115,0.4119485952618859,0.0778054323125203,11.442622950819672,11.087431693989071,5.89344262295082
NWICU,EviDrug,1,6-10,False,826,0.6797993836020122,0.5870395077236193,0.4351376234216424,0.10060761112887752,12.00726392251816,10.309927360774818,7.6174334140435835
NWICU,EviDrug,1,>=11,False,1307,0.7028578673180705,0.6208213713509235,0.46948461504277594,0.10579446085628534,15.72379495026779,12.825554705432287,13.72762050497322
NWICU,EviDrug,1,prior_DDI_absent,False,222,0.6261219285741694,0.5229542692638585,0.37509389574706503,0.06236543706042773,10.54954954954955,9.743243243243244,3.9144144144144146
NWICU,EviDrug,1,prior_DDI_present,False,2277,0.6963755462206284,0.6082865246700018,0.4569795387866432,0.10378087361033173,14.191919191919192,11.934123847167326,11.20860781730347
NWICU,EviDrug,2,0-5,False,366,0.6695401308715329,0.5687158668837615,0.4215355098765661,0.08286271345972838,11.773224043715848,11.087431693989071,6.7349726775956285
NWICU,EviDrug,2,6-10,False,826,0.6810436069322076,0.5893378305010649,0.4373012312670571,0.10199546203338203,12.106537530266344,10.309927360774818,7.945520581113802
NWICU,EviDrug,2,>=11,False,1307,0.7037657049347131,0.622032740467476,0.4707429226030521,0.10759096069944499,15.856159143075747,12.825554705432287,14.283091048201989
NWICU,EviDrug,2,prior_DDI_absent,False,222,0.6296573464431623,0.5305495601807426,0.38242305354326667,0.06824907893942139,11.364864864864865,9.743243243243244,5.09009009009009
NWICU,EviDrug,2,prior_DDI_present,False,2277,0.6972470587019203,0.6105216709285035,0.45931308546200983,0.10582124391545772,14.277558190601669,11.934123847167326,11.667105841018884
NWICU,Extended backbone,0,0-5,False,366,0.6451538152334443,0.547583155126187,0.39978465433384414,0.10020919643955864,10.959016393442623,11.087431693989071,6.674863387978142
NWICU,Extended backbone,0,6-10,False,826,0.662529742537803,0.5797688768374658,0.42745392350741446,0.12177242888402626,11.441888619854721,10.309927360774818,8.084745762711865
NWICU,Extended backbone,0,>=11,False,1307,0.6916956696914839,0.6147551412237554,0.46339833903842326,0.12055043335768297,15.072685539403214,12.825554705432287,14.015302218821729
NWICU,Extended backbone,0,prior_DDI_absent,False,222,0.6032003223122258,0.5117111937337809,0.3638087610946289,0.0851668911839545,10.54954954954955,9.743243243243244,5.126126126126126
NWICU,Extended backbone,0,prior_DDI_present,False,2277,0.6822624648419504,0.6013129607441722,0.44984374548244305,0.12075203158716312,13.535353535353535,11.934123847167326,11.55072463768116
NWICU,Extended backbone,1,0-5,False,366,0.6457329453053795,0.5452563585264076,0.397460109801178,0.09391241141195711,11.549180327868852,11.087431693989071,7.060109289617486
NWICU,Extended backbone,1,6-10,False,826,0.6657536964900153,0.5756952062529312,0.4232210405387265,0.11313099789342279,12.150121065375302,10.309927360774818,8.7772397094431
NWICU,Extended backbone,1,>=11,False,1307,0.6944565528789493,0.613090933942307,0.461419930706719,0.11592404954990741,15.4858454475899,12.825554705432287,14.513389441469013
NWICU,Extended backbone,1,prior_DDI_absent,False,222,0.6035683894031824,0.506178488242265,0.3588789240649325,0.0809748427672956,11.0990990990991,9.743243243243244,5.5675675675675675
NWICU,Extended backbone,1,prior_DDI_present,False,2277,0.6850739321246384,0.5990453640133503,0.44727962580741587,0.1148773383228667,14.070707070707071,11.934123847167326,12.106719367588934
NWICU,Extended backbone,2,0-5,False,366,0.6422355403306068,0.5439061959079476,0.3961322081130371,0.09680745295872151,11.073770491803279,11.087431693989071,7.183060109289618
NWICU,Extended backbone,2,6-10,False,826,0.6669159203724175,0.5825639073907635,0.43103317528116475,0.12129675057553685,11.070217917675544,10.309927360774818,7.782082324455206
NWICU,Extended backbone,2,>=11,False,1307,0.6945784197837805,0.617810024323935,0.46667697746337694,0.12129000838721896,14.735271614384086,12.825554705432287,13.719969395562357
NWICU,Extended backbone,2,prior_DDI_absent,False,222,0.600231987230735,0.5091522170123064,0.36211864093752527,0.08460406634563938,10.716216216216216,9.743243243243244,5.698198198198198
NWICU,Extended backbone,2,prior_DDI_present,False,2277,0.6853286128593751,0.6037388514807777,0.4526017840176182,0.12074557718394878,13.209046991655688,11.934123847167326,11.297321036451471
NWICU,RETAIN,0,0-5,False,366,0.6045335899053297,0.5139617751678829,0.3654563618420757,0.12925503943908853,11.811475409836065,11.087431693989071,10.073770491803279
NWICU,RETAIN,0,6-10,False,826,0.5640334883624949,0.4851015995095396,0.335134906730137,0.14383017560464448,11.40677966101695,10.309927360774818,10.302663438256658
NWICU,RETAIN,0,>=11,False,1307,0.5909423992401324,0.5093326483642151,0.3555626749283664,0.13068301801202886,13.219586840091813,12.825554705432287,12.784238714613618
NWICU,RETAIN,0,prior_DDI_absent,False,222,0.5544315162039328,0.4694979303775152,0.32414592956811267,0.14200815423951352,10.905405405405405,9.743243243243244,9.256756756756756
NWICU,RETAIN,0,prior_DDI_present,False,2277,0.5869252852447744,0.5051704706958918,0.3528056570753389,0.1335339168490153,12.561264822134387,11.934123847167326,11.792270531400966
NWICU,Deepr,0,0-5,False,366,0.5785338669425358,0.5000833288718969,0.35378342974634824,0.13201295278258904,11.688524590163935,11.087431693989071,9.579234972677595
NWICU,Deepr,0,6-10,False,826,0.5499243060947527,0.48096838085625115,0.33058492020754504,0.13800532473901772,11.549636803874092,10.309927360774818,9.538740920096853
NWICU,Deepr,0,>=11,False,1307,0.5724303267554675,0.4952605475068346,0.34238180333485174,0.12851226826379497,13.09716908951798,12.825554705432287,11.705432287681713
NWICU,Deepr,0,prior_DDI_absent,False,222,0.5285874266691554,0.45615559111529,0.31456130226563994,0.1373015873015873,11.364864864864865,9.743243243243244,9.35135135135135
NWICU,Deepr,0,prior_DDI_present,False,2277,0.5695216954255938,0.49466375727633555,0.3426474691410957,0.13118879180283297,12.478260869565217,11.934123847167326,10.807202459376372
NWICU,Transformer,0,0-5,False,366,0.6066623018574395,0.5100238625280256,0.3619135431712418,0.12613430127041741,12.062841530054644,11.087431693989071,10.254098360655737
NWICU,Transformer,0,6-10,False,826,0.5650908347609976,0.4900393070230659,0.3397340003303992,0.13472742405326674,12.184019370460048,10.309927360774818,10.974576271186441
NWICU,Transformer,0,>=11,False,1307,0.5900824086212161,0.5035052315397761,0.34987110625243345,0.12130479102956167,14.225707727620504,12.825554705432287,13.748278500382556
NWICU,Transformer,0,prior_DDI_absent,False,222,0.5608039128246691,0.4711471407350169,0.32657592450388917,0.12779839578594518,11.67117117117117,9.743243243243244,9.617117117117116
NWICU,Transformer,0,prior_DDI_present,False,2277,0.5865360875771893,0.5028229572532382,0.35040066829409366,0.1254119923138539,13.38647342995169,11.934123847167326,12.583223539745278
NWICU,GAMENet,0,0-5,False,366,0.5795449526532988,0.5008436017057094,0.35408617588925506,0.10028140189306728,15.079234972677595,11.087431693989071,12.852459016393443
NWICU,GAMENet,0,6-10,False,826,0.5638864363287474,0.4854858703778771,0.3356182510970754,0.12468514982834503,15.73728813559322,10.309927360774818,16.840193704600484
NWICU,GAMENet,0,>=11,False,1307,0.5884977845059232,0.5161001009916656,0.36184741372919726,0.12429451051966546,18.902065799540935,12.825554705432287,23.707727620504972
NWICU,GAMENet,0,prior_DDI_absent,False,222,0.5284261012622903,0.45148256054019364,0.31025277947918656,0.10113032711586852,13.936936936936936,9.743243243243244,11.405405405405405
NWICU,GAMENet,0,prior_DDI_present,False,2277,0.5839875533366999,0.5088422444938955,0.35611535726013743,0.12298061019995976,17.623627580149318,11.934123847167326,20.671058410188845
NWICU,MeLU,0,0-5,False,366,0.5754114662848407,0.47571148585154166,0.33157129563234955,0.1400304941437383,11.76775956284153,11.087431693989071,11.040983606557377
NWICU,MeLU,0,6-10,False,826,0.5457793142809096,0.4625642750044606,0.31631226052841066,0.14551684215466934,11.490314769975788,10.309927360774818,11.260290556900726
NWICU,MeLU,0,>=11,False,1307,0.5675571126379342,0.48043049364184554,0.3301579841847088,0.13612791071376398,13.410864575363428,12.825554705432287,14.25937260902831
NWICU,MeLU,0,prior_DDI_absent,False,222,0.5206834936370389,0.4292652718494822,0.29215779662326036,0.15007918910357934,11.18918918918919,9.743243243243244,10.67117117117117
NWICU,MeLU,0,prior_DDI_present,False,2277,0.5654895568232939,0.47817929723963803,0.32906740266884393,0.13843046685803514,12.666666666666666,11.934123847167326,13.003952569169961
NWICU,MICRON,0,0-5,False,366,0.5762332593550982,0.49350822430119495,0.3486864523042448,0.1490393821408055,12.475409836065573,11.087431693989071,12.759562841530055
NWICU,MICRON,0,6-10,False,826,0.5317648232985616,0.46506980505728257,0.3180042285089808,0.1564779128372369,12.142857142857142,10.309927360774818,12.779661016949152
NWICU,MICRON,0,>=11,False,1307,0.5644778150778723,0.4889209898924376,0.3374265758580139,0.1466230746645294,13.172149961744452,12.825554705432287,14.136954858454477
NWICU,MICRON,0,prior_DDI_absent,False,222,0.524798531478922,0.4459317574391033,0.3055024407533733,0.16070150322118826,11.734234234234235,9.743243243243244,12.135135135135135
NWICU,MICRON,0,prior_DDI_present,False,2277,0.5583690589754223,0.48519743201997695,0.33530334962272595,0.14904805164217702,12.826965305226175,11.934123847167326,13.618357487922705
NWICU,SafeDrug,0,0-5,False,366,0.5493643711733754,0.460598705360251,0.31889674770922916,0.07524396109033929,18.71311475409836,11.087431693989071,13.251366120218579
NWICU,SafeDrug,0,6-10,False,826,0.5098041481172809,0.4383027365855549,0.2933928351309758,0.08060636727224837,18.583535108958838,10.309927360774818,14.07869249394673
NWICU,SafeDrug,0,>=11,False,1307,0.5312592605077023,0.46855649730422716,0.3179310287218233,0.08132661545934286,19.217291507268556,12.825554705432287,15.116296863045141
NWICU,SafeDrug,0,prior_DDI_absent,False,222,0.5028226823658329,0.41558369264977774,0.2788476429408277,0.07854830005396654,18.216216216216218,9.743243243243244,13.112612612612613
NWICU,SafeDrug,0,prior_DDI_present,False,2277,0.5291588951219506,0.4614672590205948,0.31299533126320744,0.08037867824409069,19.00395256916996,11.934123847167326,14.6354852876592
NWICU,MoleRec,0,0-5,False,366,0.5828830348680342,0.48605463692954043,0.33998446528130305,0.08079644789787706,19.330601092896174,11.087431693989071,15.90983606557377
NWICU,MoleRec,0,6-10,False,826,0.5432656273634099,0.4572807271126845,0.3099093717944379,0.0836433729041733,19.37772397094431,10.309927360774818,16.548426150121067
NWICU,MoleRec,0,>=11,False,1307,0.5660534397020537,0.4910717463118711,0.33767752578090554,0.0818120126673231,20.879877582249428,12.825554705432287,18.817138485080335
NWICU,MoleRec,0,prior_DDI_absent,False,222,0.5377661050729001,0.44305304936175494,0.301386010071968,0.08283897804353478,19.07207207207207,9.743243243243244,15.788288288288289
NWICU,MoleRec,0,prior_DDI_present,False,2277,0.563250052405919,0.4826890088636781,0.33151352101661363,0.0821818770947458,20.262187088274043,11.934123847167326,17.822134387351777
NWICU,ARCI,0,0-5,False,366,0.5952413561266998,0.4851415171194375,0.3416280963663479,0.07833837231519675,20.71311475409836,11.087431693989071,19.043715846994534
NWICU,ARCI,0,6-10,False,826,0.6251075920043595,0.5066288263096094,0.354135621898021,0.09442995176122536,18.404358353510897,10.309927360774818,15.688861985472155
NWICU,ARCI,0,>=11,False,1307,0.6366554775292848,0.553416919892251,0.39864597296007204,0.097850383860025,20.781178270849274,12.825554705432287,20.966335118592195
NWICU,ARCI,0,prior_DDI_absent,False,222,0.5617860206112762,0.43455701609328895,0.2954329340236668,0.07061842191279336,21.283783783783782,9.743243243243244,19.463963963963963
NWICU,ARCI,0,prior_DDI_present,False,2277,0.633109099645606,0.5370581741431327,0.3833974889167364,0.09663894811815696,19.859025032938078,11.934123847167326,18.889328063241106
NWICU,SSPNet,0,0-5,False,366,0.6532360574321162,0.5515069263185418,0.40262445082379333,0.08510022133504333,15.639344262295081,11.087431693989071,11.240437158469945
NWICU,SSPNet,0,6-10,False,826,0.6560082953177873,0.5549857036022449,0.40103156606040113,0.09036613379588393,15.675544794188863,10.309927360774818,11.668280871670703
NWICU,SSPNet,0,>=11,False,1307,0.684096322642786,0.5940102432400068,0.4394186875377965,0.09130719162784762,19.175975516449885,12.825554705432287,17.51644988523336
NWICU,SSPNet,0,prior_DDI_absent,False,222,0.6117551675189018,0.5091624937567397,0.3623827222315106,0.07949493817475438,14.954954954954955,9.743243243243244,9.585585585585585
NWICU,SSPNet,0,prior_DDI_present,False,2277,0.6759997784179059,0.5812942646063827,0.4270899792902523,0.0910849286873458,17.74923144488362,11.934123847167326,15.159420289855072
NWICU,MetaDrug,0,0-5,False,366,0.6248302891330966,0.5272777471710544,0.3787818317380731,0.12684202430395325,12.530054644808743,11.087431693989071,11.265027322404372
NWICU,MetaDrug,0,6-10,False,826,0.6003872126237918,0.5122826195096379,0.3612802362694588,0.1292800043652634,12.63317191283293,10.309927360774818,11.473365617433414
NWICU,MetaDrug,0,>=11,False,1307,0.6283462935595984,0.5405541176240265,0.3855925744475241,0.12497520087292928,14.921958684009182,12.825554705432287,15.423106350420811
NWICU,MetaDrug,0,prior_DDI_absent,False,222,0.5811087883978491,0.4866554502554586,0.3400849404179884,0.12843836810283785,12.14864864864865,9.743243243243244,10.621621621621621
NWICU,MetaDrug,0,prior_DDI_present,False,2277,0.6222442591603153,0.5334193328754755,0.3801151794487608,0.1262321707109203,13.97760210803689,11.934123847167326,13.790074659639878
MIMIC-IV,Prediction-only training,0,0-5,False,600,0.744530643973356,0.6129948399658341,0.4670355503206186,0.05221228646008322,16.273333333333333,14.29,13.468333333333334
MIMIC-IV,Prediction-only training,0,6-10,False,3126,0.7619030856159175,0.6299458569606844,0.4844849894880327,0.05757664426892666,19.03358925143954,17.359245041586693,17.24728087012156
MIMIC-IV,Prediction-only training,0,>=11,False,13608,0.782589170455276,0.6502967055264413,0.5034154239548493,0.05751125443212407,28.607142857142858,23.343033509700177,33.9049088771311
MIMIC-IV,Prediction-only training,0,prior_DDI_absent,False,623,0.7489956139212712,0.6053086412077813,0.46157996206597285,0.04579262067959749,19.499197431781703,17.746388443017658,16.12841091492777
MIMIC-IV,Prediction-only training,0,prior_DDI_present,False,16711,0.778605505122483,0.6468277145694431,0.5001277110970289,0.05771503439284285,26.713003410926934,22.107294596373645,30.717850517623123
MIMIC-IV,Fixed weight 0.05,0,0-5,False,600,0.7423988027239542,0.6097809775852236,0.4653516380236379,0.04411940561531151,16.366666666666667,14.29,11.683333333333334
MIMIC-IV,Fixed weight 0.05,0,6-10,False,3126,0.7598588238924601,0.6286919105114006,0.48410270140733314,0.04933984102867961,19.107805502239284,17.359245041586693,15.15706973768394
MIMIC-IV,Fixed weight 0.05,0,>=11,False,13608,0.7815267718374015,0.6498122159046461,0.5033630235188491,0.05269621259850652,28.05239564961787,23.343033509700177,29.994708994708994
MIMIC-IV,Fixed weight 0.05,0,prior_DDI_absent,False,623,0.7458687676168267,0.6013732087725007,0.4583236504695985,0.04029530607522384,19.637239165329053,17.746388443017658,14.534510433386838
MIMIC-IV,Fixed weight 0.05,0,prior_DDI_present,False,16711,0.7773980033546931,0.6462299457707457,0.5000744669508373,0.052487977639277095,26.273352881335647,22.107294596373645,27.138052779606248
MIMIC-IV,Fixed weight 0.1,0,0-5,False,600,0.742610665379263,0.6063199399771761,0.4604320501999547,0.04024916467143743,16.121666666666666,14.29,10.058333333333334
MIMIC-IV,Fixed weight 0.1,0,6-10,False,3126,0.759644747765005,0.6263907297270457,0.4809065705858538,0.045472114107836394,19.261356365962893,17.359245041586693,14.000319897632757
MIMIC-IV,Fixed weight 0.1,0,>=11,False,13608,0.7814226960879491,0.6478413878726852,0.5008643901254037,0.04975205812779252,28.501396237507347,23.343033509700177,29.126543209876544
MIMIC-IV,Fixed weight 0.1,0,prior_DDI_absent,False,623,0.7461533425166106,0.5982916234923724,0.4544986555811019,0.03660127154653324,19.563402889245587,17.746388443017658,12.92776886035313
MIMIC-IV,Fixed weight 0.1,0,prior_DDI_present,False,16711,0.7772702050576222,0.6441852258900607,0.49740788272220815,0.04945288582591794,26.661659984441386,22.107294596373645,26.216264735802763
MIMIC-IV,Fixed weight 1,0,0-5,False,600,0.7468486023504249,0.611269434718902,0.4649221627578751,0.054549058473736374,16.323333333333334,14.29,13.76
MIMIC-IV,Fixed weight 1,0,6-10,False,3126,0.761810729034267,0.6298184639635515,0.48369640398173497,0.059576954060597424,19.076135636596288,17.359245041586693,17.649072296865004
MIMIC-IV,Fixed weight 1,0,>=11,False,13608,0.7827438070677367,0.6519758024990266,0.504894791926001,0.05957206101722405,27.79695767195767,23.343033509700177,32.82164902998236
MIMIC-IV,Fixed weight 1,0,prior_DDI_absent,False,623,0.7506842761262119,0.6017352184636088,0.45709157847003984,0.04765728363520234,19.59390048154093,17.746388443017658,16.767255216693417
MIMIC-IV,Fixed weight 1,0,prior_DDI_present,False,16711,0.7787344218133269,0.6482424665481018,0.5012763168956864,0.05979417470615621,26.059481778469273,22.107294596373645,29.89755251032254
MIMIC-IV,w/o clinical associations,0,0-5,False,600,0.7091289067966972,0.5863605524004685,0.4418502613099647,0.04304469899687595,15.986666666666666,14.29,10.885
MIMIC-IV,w/o clinical associations,0,6-10,False,3126,0.7321538533832352,0.6102852629980037,0.4649641589736132,0.048502078120017514,18.649072296865004,17.359245041586693,14.353806781829814
MIMIC-IV,w/o clinical associations,0,>=11,False,13608,0.7588263365567979,0.6342352160829011,0.4866860085163109,0.05248960941367998,27.796296296296298,23.343033509700177,29.55055849500294
MIMIC-IV,w/o clinical associations,0,prior_DDI_absent,False,623,0.7115054240225802,0.5820570412527551,0.44016515285497226,0.0383547252546476,19.316211878009632,17.746388443017658,13.47833065810594
MIMIC-IV,w/o clinical associations,0,prior_DDI_present,False,16711,0.7538167194334778,0.6299814102882947,0.48274719833635354,0.05225162027352725,25.977320327927714,22.107294596373645,26.636826042726348
MIMIC-IV,w/o longitudinal history,0,0-5,False,600,0.723496170535472,0.5971090732580168,0.450578357876956,0.04834187070194401,15.583333333333334,14.29,10.286666666666667
MIMIC-IV,w/o longitudinal history,0,6-10,False,3126,0.7292893533056419,0.6041489009402535,0.4572882353379511,0.05073951647927424,18.121880998080613,17.359245041586693,13.454574536148433
MIMIC-IV,w/o longitudinal history,0,>=11,False,13608,0.7321279808118565,0.6056475492910367,0.45479723208758466,0.04874717227382461,25.520576131687243,23.343033509700177,24.329438565549676
MIMIC-IV,w/o longitudinal history,0,prior_DDI_absent,False,623,0.7331101806589592,0.5959432475683762,0.4525101416234078,0.044445614681797835,18.752808988764045,17.746388443017658,13.547351524879614
MIMIC-IV,w/o longitudinal history,0,prior_DDI_present,False,16711,0.7312504422890271,0.605422423302697,0.4551969932624665,0.04906689599285561,24.032074681347616,22.107294596373645,22.19292681467297
MIMIC-IV,w/o training-case memory,0,0-5,False,600,0.7298725103407286,0.6035796639361886,0.45818881950791746,0.04151749665930642,15.4,14.29,9.683333333333334
MIMIC-IV,w/o training-case memory,0,6-10,False,3126,0.7497683932502334,0.6197579509536327,0.4728960934072295,0.04721821343259836,18.25143953934741,17.359245041586693,13.386756238003839
MIMIC-IV,w/o training-case memory,0,>=11,False,13608,0.7718632131752211,0.642601940754527,0.4952229066606489,0.0508266835379592,27.54592886537331,23.343033509700177,27.95950911228689
MIMIC-IV,w/o training-case memory,0,prior_DDI_absent,False,623,0.7322669317179021,0.5910062397777277,0.4471288729175519,0.035545272397671974,18.924558587479936,17.746388443017658,11.959871589085072
MIMIC-IV,w/o training-case memory,0,prior_DDI_present,False,16711,0.7676986302395323,0.6388511444826072,0.49150969455485755,0.05067040765516675,25.692597690144215,22.107294596373645,25.173777751181856
MIMIC-IV,w/o medication-set block,0,0-5,False,600,0.7403828678868275,0.6111809018033125,0.4668921808142094,0.044442043584089076,16.283333333333335,14.29,11.655
MIMIC-IV,w/o medication-set block,0,6-10,False,3126,0.7574232040222706,0.6256055723135702,0.48012654317149994,0.04891075474399683,18.96225207933461,17.359245041586693,14.861484325015995
MIMIC-IV,w/o medication-set block,0,>=11,False,13608,0.7794889157955316,0.6477202106491633,0.5007954509258686,0.052382658769916435,27.88021751910641,23.343033509700177,29.476778365667254
MIMIC-IV,w/o medication-set block,0,prior_DDI_absent,False,623,0.7430271242114969,0.6010138775267424,0.45830204997044666,0.03975345340094422,19.82825040128411,17.746388443017658,14.597110754414125
MIMIC-IV,w/o medication-set block,0,prior_DDI_present,False,16711,0.7753164935831217,0.6440127186253882,0.49729598477112485,0.052188405255485674,26.095805158278978,22.107294596373645,26.657650649272934
MIMIC-IV,Prediction-only training,1,0-5,False,600,0.7445215790080699,0.6145075092040622,0.46830507044152153,0.053721347364400825,16.231666666666666,14.29,13.128333333333334
MIMIC-IV,Prediction-only training,1,6-10,False,3126,0.7625578429584597,0.6308813473359394,0.4844981208883123,0.05752308930920801,19.113243761996163,17.359245041586693,16.867882277671146
MIMIC-IV,Prediction-only training,1,>=11,False,13608,0.7818271957267316,0.6483588732220327,0.5015460842906445,0.05694471430493073,28.83752204585538,23.343033509700177,33.8778659611993
MIMIC-IV,Prediction-only training,1,prior_DDI_absent,False,623,0.7486447342033853,0.6030073823559405,0.458920817355408,0.04643409874084153,19.553772070626003,17.746388443017658,15.940609951845907
MIMIC-IV,Prediction-only training,1,prior_DDI_present,False,16711,0.7781202545947964,0.6455648102981421,0.4987526547768804,0.057202448832938575,26.911974148764287,22.107294596373645,30.619651726407756
MIMIC-IV,Fixed weight 0.05,1,0-5,False,600,0.7418926855499673,0.6094845836737364,0.463352278643079,0.04532423562375955,16.621666666666666,14.29,11.646666666666667
MIMIC-IV,Fixed weight 0.05,1,6-10,False,3126,0.7612157441817117,0.6285949844258197,0.4821417547415335,0.05029733480373792,19.382597568777992,17.359245041586693,15.246641074856045
MIMIC-IV,Fixed weight 0.05,1,>=11,False,13608,0.7810834699666309,0.6468666533127428,0.5002609439657574,0.05232057646256839,29.041078777189888,23.343033509700177,31.67526455026455
MIMIC-IV,Fixed weight 0.05,1,prior_DDI_absent,False,623,0.74570769074416,0.6001076441388542,0.45627149159277436,0.03974695524840173,20.03370786516854,17.746388443017658,14.290529695024077
MIMIC-IV,Fixed weight 0.05,1,prior_DDI_present,False,16711,0.777278678452176,0.6438497413380799,0.4971863011628034,0.05230088781948091,27.1242295493986,22.107294596373645,28.531087307761354
MIMIC-IV,Fixed weight 0.1,1,0-5,False,600,0.7403966619927533,0.6076564933198798,0.4619310125799599,0.03939249211959117,16.596666666666668,14.29,10.31
MIMIC-IV,Fixed weight 0.1,1,6-10,False,3126,0.759617055971136,0.6260220523572869,0.47951133337177937,0.04468741662299616,19.260716570697376,17.359245041586693,13.448496481126039
MIMIC-IV,Fixed weight 0.1,1,>=11,False,13608,0.7804356758530248,0.6486461607897194,0.5012491926419688,0.04926006837913043,27.809597295708407,23.343033509700177,27.362139917695472
MIMIC-IV,Fixed weight 0.1,1,prior_DDI_absent,False,623,0.7434919612161768,0.5972825916066298,0.45405661488033605,0.0348491662478065,20.01123595505618,17.746388443017658,12.686998394863563
MIMIC-IV,Fixed weight 0.1,1,prior_DDI_present,False,16711,0.7764810064826585,0.6448572038248086,0.497530535459854,0.04895367286595945,26.098557836155827,22.107294596373645,24.694273233199688
MIMIC-IV,Fixed weight 1,1,0-5,False,600,0.7400322942206818,0.6148180965320553,0.4694519310509327,0.053475826556050515,16.323333333333334,14.29,13.085
MIMIC-IV,Fixed weight 1,1,6-10,False,3126,0.7615409838513927,0.630332635469703,0.4842512738388472,0.058957716860342325,18.88643634037108,17.359245041586693,16.610044785668585
MIMIC-IV,Fixed weight 1,1,>=11,False,13608,0.7819257121145017,0.6520692667302131,0.5048376254525784,0.05883897840103301,27.42232510288066,23.343033509700177,31.39587007642563
MIMIC-IV,Fixed weight 1,1,prior_DDI_absent,False,623,0.7467235557981997,0.6038778681147533,0.4609684896753595,0.045984090325891715,19.635634028892454,17.746388443017658,15.820224719101123
MIMIC-IV,Fixed weight 1,1,prior_DDI_present,False,16711,0.7779206993742876,0.6484622910793355,0.5013516652948199,0.05909565087725187,25.717371791035845,22.107294596373645,28.553228412422953
MIMIC-IV,w/o clinical associations,1,0-5,False,600,0.7111309152666057,0.588055536233254,0.4429977274796958,0.043486134105960264,16.393333333333334,14.29,11.206666666666667
MIMIC-IV,w/o clinical associations,1,6-10,False,3126,0.7348894133068943,0.6102903526344426,0.46353130069916276,0.04846811526984099,18.867882277671146,17.359245041586693,14.174024312220089
MIMIC-IV,w/o clinical associations,1,>=11,False,13608,0.7604591131592064,0.6327102195740046,0.4850123271049133,0.05158474721698562,28.70495296884186,23.343033509700177,30.705320399764844
MIMIC-IV,w/o clinical associations,1,prior_DDI_absent,False,623,0.7144028066767223,0.5812838807198621,0.439265013260439,0.038290471316116056,19.67255216693419,17.746388443017658,13.569823434991974
MIMIC-IV,w/o clinical associations,1,prior_DDI_present,False,16711,0.7556218968624379,0.6288302180808928,0.4811910194755435,0.0514544197184723,26.759499730716296,22.107294596373645,27.551672551014303
MIMIC-IV,w/o longitudinal history,1,0-5,False,600,0.7214381378398762,0.5866764041692317,0.4383587275109148,0.04669105546975873,17.671666666666667,14.29,12.295
MIMIC-IV,w/o longitudinal history,1,6-10,False,3126,0.727409489866108,0.5970136088505971,0.44888388136335833,0.04782504158356523,20.338131797824698,17.359245041586693,15.525911708253359
MIMIC-IV,w/o longitudinal history,1,>=11,False,13608,0.7306985365093975,0.600366116268108,0.4491616402005607,0.046586712001468016,28.19804526748971,23.343033509700177,27.368827160493826
MIMIC-IV,w/o longitudinal history,1,prior_DDI_absent,False,623,0.7288583469139446,0.5860843949733626,0.4415535113707668,0.04331444216046052,20.8892455858748,17.746388443017658,15.592295345104334
MIMIC-IV,w/o longitudinal history,1,prior_DDI_present,False,16711,0.7298193933766904,0.5997799004174804,0.4490054462278529,0.04681113720228111,26.622284722637783,22.107294596373645,25.051283585662137
MIMIC-IV,w/o training-case memory,1,0-5,False,600,0.7289420366532718,0.5964489268206252,0.4515079389308505,0.04597849316462566,15.31,14.29,11.295
MIMIC-IV,w/o training-case memory,1,6-10,False,3126,0.7467798527562597,0.6174546825707076,0.4715016552775542,0.05117022932308633,18.329494561740244,17.359245041586693,15.250479846449137
MIMIC-IV,w/o training-case memory,1,>=11,False,13608,0.7687406917260348,0.6412023415393973,0.4936229431612214,0.05302336391370303,27.607510288065843,23.343033509700177,29.875661375661377
MIMIC-IV,w/o training-case memory,1,prior_DDI_absent,False,623,0.7315860593983203,0.5876681937232449,0.44424045189196454,0.04074489627149556,19.152487961476726,17.746388443017658,14.630818619582664
MIMIC-IV,w/o training-case memory,1,prior_DDI_present,False,16711,0.7645888492436573,0.6371489960377562,0.48981378414010845,0.05302124520015892,25.745616659685236,22.107294596373645,27.041050804859076
MIMIC-IV,w/o medication-set block,1,0-5,False,600,0.7417191124712996,0.610427686852567,0.4646358922895858,0.044615521598871256,16.176666666666666,14.29,10.856666666666667
MIMIC-IV,w/o medication-set block,1,6-10,False,3126,0.7590218963800102,0.6281672907343954,0.48200383216351544,0.04936947339301276,18.883877159309023,17.359245041586693,14.443698016634677
MIMIC-IV,w/o medication-set block,1,>=11,False,13608,0.7802487437692066,0.6493887113608554,0.5023584744337173,0.052453395576279566,27.63425925925926,23.343033509700177,28.989050558495002
MIMIC-IV,w/o medication-set block,1,prior_DDI_absent,False,623,0.7453734547742424,0.6005220916474908,0.45695465796232193,0.03893073185017067,19.646869983948637,17.746388443017658,13.656500802568218
MIMIC-IV,w/o medication-set block,1,prior_DDI_present,False,16711,0.7761947913621986,0.6458418936059718,0.4988891677877087,0.05233268106815876,25.883789120938303,22.107294596373645,26.188737957034288
MIMIC-IV,Prediction-only training,2,0-5,False,600,0.7431833691520414,0.6151478501459309,0.4702438056246937,0.05234516520203003,14.91,14.29,11.655
MIMIC-IV,Prediction-only training,2,6-10,False,3126,0.7610252943322637,0.6323933889116302,0.487433747308582,0.05749904025859465,17.684900831733845,17.359245041586693,15.284388995521432
MIMIC-IV,Prediction-only training,2,>=11,False,13608,0.7810098420477422,0.6532716929998815,0.5074526000193933,0.057981039119859565,26.542842445620224,23.343033509700177,30.214359200470312
MIMIC-IV,Prediction-only training,2,prior_DDI_absent,False,623,0.7468584556073432,0.6036035395891727,0.4604600497457332,0.045128130731687095,18.06581059390048,17.746388443017658,13.980738362760835
MIMIC-IV,Prediction-only training,2,prior_DDI_present,False,16711,0.7771865360730166,0.6498489998805367,0.5041237835876821,0.05814984102936712,24.78421399078451,22.107294596373645,27.360361438573396
MIMIC-IV,Fixed weight 0.05,2,0-5,False,600,0.7431540135514602,0.6133936671900144,0.46754225104604785,0.04685815691249477,15.773333333333333,14.29,10.65
MIMIC-IV,Fixed weight 0.05,2,6-10,False,3126,0.7610007772902455,0.6306628469448677,0.4843993691116683,0.05176390367614513,18.339411388355725,17.359245041586693,13.842290467050544
MIMIC-IV,Fixed weight 0.05,2,>=11,False,13608,0.7816704707093493,0.6534435280366757,0.5065919864544578,0.05453717197169061,26.51793062904174,23.343033509700177,27.4049088771311
MIMIC-IV,Fixed weight 0.05,2,prior_DDI_absent,False,623,0.747364500446518,0.6037443608506893,0.4600584048734208,0.040336168883380534,18.86035313001605,17.746388443017658,12.642054574638845
MIMIC-IV,Fixed weight 0.05,2,prior_DDI_present,False,16711,0.7776999892032092,0.6495969752005726,0.5027733315724268,0.054459357155004134,24.887738615283347,22.107294596373645,24.816647717072588
MIMIC-IV,Fixed weight 0.1,2,0-5,False,600,0.74133465551161,0.6102215393577759,0.4655168647465614,0.03927510266675514,15.086666666666666,14.29,8.878333333333334
MIMIC-IV,Fixed weight 0.1,2,6-10,False,3126,0.7606043129678259,0.6305858970619794,0.4851298015717323,0.045608522875114375,17.67530390275112,17.359245041586693,11.943378119001919
MIMIC-IV,Fixed weight 0.1,2,>=11,False,13608,0.7814323839245834,0.6528268610695063,0.5059555703398781,0.050285451743283374,26.523295120517343,23.343033509700177,25.91409465020576
MIMIC-IV,Fixed weight 0.1,2,prior_DDI_absent,False,623,0.7462636020419664,0.602945910253715,0.46022396927081266,0.03454025726536446,18.1669341894061,17.746388443017658,10.706260032102728
MIMIC-IV,Fixed weight 0.1,2,prior_DDI_present,False,16711,0.7774076675254608,0.6489962935297822,0.5023128326785061,0.049991985969400556,24.769074262461853,22.107294596373645,23.255999042546826
MIMIC-IV,Fixed weight 1,2,0-5,False,600,0.7440688717162944,0.6203978931407251,0.4757163955701259,0.054543164259321465,14.015,14.29,10.825
MIMIC-IV,Fixed weight 1,2,6-10,False,3126,0.7630531263259677,0.6357512669589848,0.4909550390923895,0.06022131105624301,16.984964811260397,17.359245041586693,14.691938579654511
MIMIC-IV,Fixed weight 1,2,>=11,False,13608,0.782444958957684,0.6558940676249906,0.5092669536139632,0.06029754051860688,25.759332745443857,23.343033509700177,29.46215461493239
MIMIC-IV,Fixed weight 1,2,prior_DDI_absent,False,623,0.748341931022152,0.6095742428422568,0.46671258893837947,0.04698557275259097,17.030497592295344,17.746388443017658,13.215088282504013
MIMIC-IV,Fixed weight 1,2,prior_DDI_present,False,16711,0.7787109912269831,0.6525784761742784,0.5062233290296863,0.060513596763907246,24.021722218897732,22.107294596373645,26.635748907904972
MIMIC-IV,w/o clinical associations,2,0-5,False,600,0.7124282010283017,0.5863213605196523,0.44057589407366493,0.04624490588006986,16.516666666666666,14.29,11.915
MIMIC-IV,w/o clinical associations,2,6-10,False,3126,0.7355969447556622,0.6124419475790529,0.4662928203034977,0.051312086577095184,18.709852847088932,17.359245041586693,14.727767114523353
MIMIC-IV,w/o clinical associations,2,>=11,False,13608,0.7623401470761156,0.6373049118318941,0.4895351586070067,0.05398029447462837,27.626249265138153,23.343033509700177,29.708480305702526
MIMIC-IV,w/o clinical associations,2,prior_DDI_absent,False,623,0.7161450077426963,0.5841586377790589,0.4412246247751502,0.04074142044411819,19.63884430176565,17.746388443017658,14.253611556982344
MIMIC-IV,w/o clinical associations,2,prior_DDI_present,False,16711,0.7572676291970117,0.6328047844722622,0.48523059001868,0.05389567753016141,25.857219795344385,22.107294596373645,26.843456405960147
MIMIC-IV,w/o longitudinal history,2,0-5,False,600,0.7214602114864154,0.5974571140397309,0.4517313927459113,0.04955936489049195,15.59,14.29,11.106666666666667
MIMIC-IV,w/o longitudinal history,2,6-10,False,3126,0.7285937450989934,0.6058055285300001,0.4600365991526035,0.05079724418424388,18.2831094049904,17.359245041586693,14.255598208573257
MIMIC-IV,w/o longitudinal history,2,>=11,False,13608,0.7314712294386869,0.6046952368811856,0.4543938853179319,0.04927375992130974,26.172619047619047,23.343033509700177,26.350088183421516
MIMIC-IV,w/o longitudinal history,2,prior_DDI_absent,False,623,0.7289889933986063,0.591047299618661,0.4489976791505571,0.04473995153505698,18.813804173354736,17.746388443017658,14.343499197431782
MIMIC-IV,w/o longitudinal history,2,prior_DDI_present,False,16711,0.7306660595646952,0.6051518560484332,0.4555550046014126,0.04955567610120428,24.591167494464724,22.107294596373645,23.987971994494643
MIMIC-IV,w/o training-case memory,2,0-5,False,600,0.7286335410006048,0.6064500684322941,0.4615691053298312,0.04350090596321863,14.901666666666667,14.29,9.883333333333333
MIMIC-IV,w/o training-case memory,2,6-10,False,3126,0.7500429942371281,0.618740454139887,0.47239009281513145,0.04912043195955629,18.160588611644275,17.359245041586693,14.067818298144594
MIMIC-IV,w/o training-case memory,2,>=11,False,13608,0.7727462014869115,0.644254372451123,0.4967479004364606,0.05221143965899687,27.364050558495002,23.343033509700177,28.583480305702526
MIMIC-IV,w/o training-case memory,2,prior_DDI_absent,False,623,0.7341305016100813,0.5944520906020534,0.45084597120314324,0.03885757502976662,18.08828250401284,17.746388443017658,12.20545746388443
MIMIC-IV,w/o training-case memory,2,prior_DDI_present,False,16711,0.7683550674356076,0.6399810034450639,0.49263965546154015,0.052049535077610974,25.540781521153733,22.107294596373645,25.80731254862067
MIMIC-IV,w/o medication-set block,2,0-5,False,600,0.7416253655688542,0.6093779637810345,0.4629059262239709,0.043855551308730055,15.983333333333333,14.29,10.326666666666666
MIMIC-IV,w/o medication-set block,2,6-10,False,3126,0.7581163659822814,0.6275458191205637,0.4816110122236224,0.05026071670368567,18.196737044145873,17.359245041586693,13.536468330134356
MIMIC-IV,w/o medication-set block,2,>=11,False,13608,0.7800577823939521,0.6511323029294822,0.504278632526515,0.05297776803612521,26.780202821869487,23.343033509700177,27.566137566137566
MIMIC-IV,w/o medication-set block,2,prior_DDI_absent,False,623,0.7445287800583908,0.599077594627625,0.45546617897234787,0.03958713759801576,19.136436597110755,17.746388443017658,13.014446227929374
MIMIC-IV,w/o medication-set block,2,prior_DDI_present,False,16711,0.7758980223949761,0.6471616327958163,0.5003726755949057,0.05287168326486904,25.071868828915086,22.107294596373645,24.865238465681287
MIMIC-IV,EviDrug,0,0-5,False,600,0.7433511860485076,0.6050210241692467,0.45887039643463756,0.04292158808004043,16.81833333333333,14.29,11.465
MIMIC-IV,EviDrug,0,6-10,False,3126,0.7606672794976097,0.6273920969469158,0.4817932756870742,0.048561291033244976,19.700575815738965,17.359245041586693,15.372040946896993
MIMIC-IV,EviDrug,0,>=11,False,13608,0.7818471547956616,0.6479970604756637,0.5009811213078378,0.05158561446653445,28.603468547912993,23.343033509700177,30.10163139329806
MIMIC-IV,EviDrug,0,prior_DDI_absent,False,623,0.747449622085358,0.6008499950744159,0.457026480190982,0.03874080232064525,20.06741573033708,17.746388443017658,14.062600321027288
MIMIC-IV,EviDrug,0,prior_DDI_present,False,16711,0.7777853865860102,0.6443572952892753,0.49751849795084996,0.05141905138159778,26.83316378433367,22.107294596373645,27.275088265214528
MIMIC-IV,EviDrug,1,0-5,False,600,0.7414274878165552,0.6113019470496719,0.46669599116324606,0.04416243016056778,16.456666666666667,14.29,11.698333333333334
MIMIC-IV,EviDrug,1,6-10,False,3126,0.7609215939831817,0.6286048401763299,0.4828924431748016,0.04906323259946287,18.980486244401792,17.359245041586693,14.715611004478568
MIMIC-IV,EviDrug,1,>=11,False,13608,0.7811205995649261,0.6508907919534667,0.5044947982780067,0.05227936641099287,27.70267489711934,23.343033509700177,29.161890064667844
MIMIC-IV,EviDrug,1,prior_DDI_absent,False,623,0.745647602846324,0.5983257989207295,0.4554837669357767,0.03947530051768009,19.849117174959872,17.746388443017658,14.443017656500803
MIMIC-IV,EviDrug,1,prior_DDI_present,False,16711,0.7772394265925207,0.6472601772961625,0.500923834613638,0.05211541362325049,25.96008617078571,22.107294596373645,26.38124588594339
MIMIC-IV,EviDrug,2,0-5,False,600,0.7423504804453386,0.6125046449301271,0.46742453438944137,0.04611877400146706,15.4,14.29,10.688333333333333
MIMIC-IV,EviDrug,2,6-10,False,3126,0.7605334113524698,0.6319654191253897,0.4870023376440416,0.05142328995300841,18.42290467050544,17.359245041586693,14.576775431861805
MIMIC-IV,EviDrug,2,>=11,False,13608,0.7810463159256193,0.6522756199503771,0.5058767064812355,0.054193338959403876,27.096707818930042,23.343033509700177,28.78152557319224
MIMIC-IV,EviDrug,2,prior_DDI_absent,False,623,0.7471955348397918,0.6066814234294495,0.4641751735923267,0.0394111897523048,18.691813804173353,17.746388443017658,12.879614767255216
MIMIC-IV,EviDrug,2,prior_DDI_present,False,16711,0.7770817533998959,0.6487481776453972,0.5025200835831233,0.05412279487645245,25.367542337382563,22.107294596373645,26.067560289629586
MIMIC-IV,Extended backbone,0,0-5,False,600,0.7103540924078665,0.5967172456182802,0.44981148342093935,0.05938882601090647,13.643333333333333,14.29,9.62
MIMIC-IV,Extended backbone,0,6-10,False,3126,0.7367820920378224,0.619296404081741,0.47211905572341784,0.0659644985061593,15.776711452335253,17.359245041586693,12.275431861804222
MIMIC-IV,Extended backbone,0,>=11,False,13608,0.7629288310007637,0.6445675208344784,0.49533757899173614,0.06391216010237234,23.82032627865961,23.343033509700177,25.09722222222222
MIMIC-IV,Extended backbone,0,prior_DDI_absent,False,623,0.7178689200995607,0.5914191175397372,0.446744317174261,0.04933628636762401,16.0561797752809,17.746388443017658,11.012841091492778
MIMIC-IV,Extended backbone,0,prior_DDI_present,False,16711,0.7578299605165053,0.6401036215557906,0.49117127183076714,0.06438488669200203,22.23972233857938,22.107294596373645,22.668122793369637
MIMIC-IV,Extended backbone,1,0-5,False,600,0.7162660825156828,0.6010973133630082,0.4551286975678897,0.05740726369703554,13.42,14.29,9.863333333333333
MIMIC-IV,Extended backbone,1,6-10,False,3126,0.736788087281896,0.6192917248995249,0.47316025179057747,0.06292364040984746,15.886756238003839,17.359245041586693,13.024952015355087
MIMIC-IV,Extended backbone,1,>=11,False,13608,0.762349619329234,0.6436230400197862,0.49482649227300446,0.06283020558959873,24.04923574368019,23.343033509700177,26.221854791299236
MIMIC-IV,Extended backbone,1,prior_DDI_absent,False,623,0.7186914247726583,0.5925576549898727,0.4488766326721599,0.04764584153897131,16.31139646869984,17.746388443017658,12.23274478330658
MIMIC-IV,Extended backbone,1,prior_DDI_present,False,16711,0.7575410252259868,0.6394484608691451,0.4910612728343228,0.06313807594114557,22.429178385494584,22.107294596373645,23.68739153850757
MIMIC-IV,Extended backbone,2,0-5,False,600,0.713850743180646,0.5954266889083105,0.4496853347988025,0.05568730067871453,13.791666666666666,14.29,10.215
MIMIC-IV,Extended backbone,2,6-10,False,3126,0.7377366733836781,0.6198342595946398,0.4737465596859697,0.06122007880962183,16.24728087012156,17.359245041586693,13.31957773512476
MIMIC-IV,Extended backbone,2,>=11,False,13608,0.7635590684081024,0.6449273991709563,0.4966548762704613,0.059776819049864816,25.108686067019402,23.343033509700177,27.384332745443857
MIMIC-IV,Extended backbone,2,prior_DDI_absent,False,623,0.7176840201430028,0.5880035877529334,0.4442619446390839,0.04669396023112077,16.725521669341894,17.746388443017658,12.284109149277688
MIMIC-IV,Extended backbone,2,prior_DDI_present,False,16711,0.7586541766054774,0.6405782850569163,0.49263642578157574,0.06016685424516551,23.35724971575609,22.107294596373645,24.699838429776793
MIMIC-IV,RETAIN,0,0-5,False,600,0.6664389960629551,0.549553306053277,0.4018227150037141,0.06901608974578888,15.166666666666666,14.29,13.411666666666667
MIMIC-IV,RETAIN,0,6-10,False,3126,0.6862303799281174,0.5712075109928769,0.4240299665171545,0.06867393657528643,17.343570057581573,17.359245041586693,16.702815099168266
MIMIC-IV,RETAIN,0,>=11,False,13608,0.7089117705772249,0.5890222913997027,0.43648808695482744,0.06419246309621546,24.69481187536743,23.343033509700177,29.30408583186361
MIMIC-IV,RETAIN,0,prior_DDI_absent,False,623,0.682064042201122,0.5619878939408268,0.4186630963586929,0.05849181048697373,18.26805778491172,17.746388443017658,17.08186195826645
MIMIC-IV,RETAIN,0,prior_DDI_present,False,16711,0.7041448770879447,0.5852805664794278,0.4335775287286625,0.06491735483944759,23.21716234815391,22.107294596373645,26.83190712704207
MIMIC-IV,Deepr,0,0-5,False,600,0.6633203295523855,0.5505773745718788,0.402669867754511,0.06684792459670111,13.288333333333334,14.29,9.22
MIMIC-IV,Deepr,0,6-10,False,3126,0.6793367015886599,0.5630216779792553,0.414605628447278,0.06905372325227611,15.137555982085733,17.359245041586693,11.442418426103647
MIMIC-IV,Deepr,0,>=11,False,13608,0.6957305240898416,0.571674597657249,0.41790366610189733,0.06141789846611258,21.986037624926514,23.343033509700177,20.83039388594944
MIMIC-IV,Deepr,0,prior_DDI_absent,False,623,0.6765586408924646,0.5547488634212495,0.41020923320851976,0.056632644482184594,15.581059390048154,17.746388443017658,10.812199036918138
MIMIC-IV,Deepr,0,prior_DDI_present,False,16711,0.692214928217111,0.5699294819648546,0.4170266202623786,0.0623937134054323,20.631440368619472,22.107294596373645,19.03087786487942
MIMIC-IV,Transformer,0,0-5,False,600,0.6694399011149123,0.5482137618985282,0.40108665614571115,0.07887206787556147,11.38,14.29,7.901666666666666
MIMIC-IV,Transformer,0,6-10,False,3126,0.6784702531796182,0.5550960819887955,0.4078930058487651,0.07866564572287155,13.540626999360205,17.359245041586693,10.4510556621881
MIMIC-IV,Transformer,0,>=11,False,13608,0.6986331544734663,0.5682355474160349,0.41511596345395324,0.06680730406762916,21.46355085243974,23.343033509700177,21.9945620223398
MIMIC-IV,Transformer,0,prior_DDI_absent,False,623,0.6751596045247422,0.5468689726158532,0.40197373560408156,0.06459570030482914,14.067415730337078,17.746388443017658,10.340288924558587
MIMIC-IV,Transformer,0,prior_DDI_present,False,16711,0.6946883779884178,0.5658553389224952,0.4137510575890563,0.06801629321694655,19.89515887738615,22.107294596373645,19.763688588354977
MIMIC-IV,GAMENet,0,0-5,False,600,0.643348032135262,0.5218958345413955,0.3754282255006436,0.06196366738595875,18.75,14.29,16.463333333333335
MIMIC-IV,GAMENet,0,6-10,False,3126,0.6720637134883504,0.55717728628542,0.40904361563514563,0.06976435039138593,21.043186180422264,17.359245041586693,21.82501599488164
MIMIC-IV,GAMENet,0,>=11,False,13608,0.6901081230403671,0.576997754292889,0.4237664849091889,0.0683307580712097,28.459656084656086,23.343033509700177,35.63345091122869
MIMIC-IV,GAMENet,0,prior_DDI_absent,False,623,0.6588553764078294,0.5363240202788511,0.39363321813562063,0.053778669125264945,21.162118780096307,17.746388443017658,18.163723916532906
MIMIC-IV,GAMENet,0,prior_DDI_present,False,16711,0.6862189232527662,0.5728280338362138,0.42040022198082705,0.06876062686441411,26.995751301537908,22.107294596373645,33.01340434444378
MIMIC-IV,MeLU,0,0-5,False,600,0.625480204760621,0.5051362629658918,0.3607705871783743,0.07950653239534836,14.335,14.29,12.921666666666667
MIMIC-IV,MeLU,0,6-10,False,3126,0.6443535575635745,0.5273362173475996,0.38048228810523066,0.07581330123916324,16.72584772872681,17.359245041586693,15.858925143953934
MIMIC-IV,MeLU,0,>=11,False,13608,0.6637518032697654,0.5390440304113777,0.38718506753680687,0.06305666801342454,26.353909465020575,23.343033509700177,31.000734861845974
MIMIC-IV,MeLU,0,prior_DDI_absent,False,623,0.6452573523237493,0.5210342483085659,0.37925201081345905,0.0660929345010173,17.53290529695024,17.746388443017658,16.78972712680578
MIMIC-IV,MeLU,0,prior_DDI_present,False,16711,0.6594384867570687,0.5363079170815583,0.3852785818459733,0.06435624940445968,24.4501825145114,22.107294596373645,28.04894979354916
MIMIC-IV,MICRON,0,0-5,False,600,0.6874391623114152,0.5605850291466857,0.41499058162028285,0.06406350001391324,16.913333333333334,14.29,15.348333333333333
MIMIC-IV,MICRON,0,6-10,False,3126,0.6985388738674647,0.5795587166346194,0.4319089854344657,0.06702438249023508,18.8765195137556,17.359245041586693,18.34516954574536
MIMIC-IV,MICRON,0,>=11,False,13608,0.709582010717652,0.5876685820079767,0.4353223111676375,0.06253840949116322,25.15410052910053,23.343033509700177,28.7310405643739
MIMIC-IV,MICRON,0,prior_DDI_absent,False,623,0.6987597786217709,0.5723139119768463,0.42903097746911506,0.05724426154459578,19.849117174959872,17.746388443017658,18.6661316211878
MIMIC-IV,MICRON,0,prior_DDI_present,False,16711,0.7071246889390814,0.5857515446407038,0.4341883519146826,0.06326670615819549,23.881694692118963,22.107294596373645,26.68296331757525
MIMIC-IV,SafeDrug,0,0-5,False,600,0.6600991225294723,0.5139458913058343,0.36487307902108634,0.060016621814152286,22.958333333333332,14.29,20.22
MIMIC-IV,SafeDrug,0,6-10,False,3126,0.6780224574365497,0.5394178656538249,0.38906027890435346,0.05838494186718551,25.730006397952653,17.359245041586693,24.075495841330774
MIMIC-IV,SafeDrug,0,>=11,False,13608,0.6941447677958104,0.5684744487216778,0.4134594303303235,0.056346160624003806,31.267269253380366,23.343033509700177,32.54276895943563
MIMIC-IV,SafeDrug,0,prior_DDI_absent,False,623,0.6804342923261891,0.5342941255114217,0.3883691323507558,0.055265951088039354,26.057784911717494,17.746388443017658,24.487961476725523
MIMIC-IV,SafeDrug,0,prior_DDI_present,False,16711,0.6904176357794573,0.5623555048069135,0.40808618501275695,0.05675039525859395,30.127341272215904,22.107294596373645,30.816707557895995
MIMIC-IV,MoleRec,0,0-5,False,600,0.6719649720915757,0.5288946697945174,0.3784864462355297,0.07136175251628182,21.19,14.29,20.088333333333335
MIMIC-IV,MoleRec,0,6-10,False,3126,0.6878674123144791,0.5570645406309395,0.4065125720710468,0.06930213293556797,23.8170185540627,17.359245041586693,24.56813819577735
MIMIC-IV,MoleRec,0,>=11,False,13608,0.7040783678455229,0.5801588824214756,0.4247979447174377,0.06527691493198866,29.670194003527335,23.343033509700177,34.059376837154616
MIMIC-IV,MoleRec,0,prior_DDI_absent,False,623,0.6892554442192463,0.545061094976818,0.3980535233006206,0.06502384737678855,24.0545746388443,17.746388443017658,24.290529695024077
MIMIC-IV,MoleRec,0,prior_DDI_present,False,16711,0.7004455030843931,0.5753066582316982,0.42071170215630516,0.06595802309611282,28.480162767039676,22.107294596373645,32.14649033570702
MIMIC-IV,ARCI,0,0-5,False,600,0.63902947013593,0.4190279669747514,0.27709646540532484,0.06755256002757247,31.593333333333334,14.29,35.28
MIMIC-IV,ARCI,0,6-10,False,3126,0.6723666795429476,0.4781683053211179,0.3269814076794289,0.06325278082707056,30.861804222648754,17.359245041586693,31.630518234165066
MIMIC-IV,ARCI,0,>=11,False,13608,0.709741445505993,0.531015503972865,0.3778186090032426,0.05640652984284193,39.413506760728986,23.343033509700177,47.6468253968254
MIMIC-IV,ARCI,0,prior_DDI_absent,False,623,0.6397173678700631,0.44734530624582447,0.3036015314319016,0.05618552770606625,33.03531300160514,17.746388443017658,33.11717495987159
MIMIC-IV,ARCI,0,prior_DDI_present,False,16711,0.7028217098076307,0.5202282182329163,0.36745937627210457,0.057504332678333825,37.77080964634073,22.107294596373645,44.74842917838549
MIMIC-IV,SSPNet,0,0-5,False,600,0.7202762947597521,0.5729988528653145,0.42369017362153083,0.060719019733525836,19.865,14.29,16.261666666666667
MIMIC-IV,SSPNet,0,6-10,False,3126,0.7376165053667302,0.6034292421577041,0.4542091671959759,0.060606606895336076,22.224568138195778,17.359245041586693,19.35828534868842
MIMIC-IV,SSPNet,0,>=11,False,13608,0.7587923226407588,0.6300163267029978,0.47881187026126315,0.05870873145937856,29.60545267489712,23.343033509700177,31.548574368018812
MIMIC-IV,SSPNet,0,prior_DDI_absent,False,623,0.7230095093921193,0.5861926530161043,0.43979222276609814,0.05390573613579023,22.085072231139648,17.746388443017658,17.62760834670947
MIMIC-IV,SSPNet,0,prior_DDI_present,False,16711,0.7547822377342115,0.6246294819968602,0.47368519756804084,0.05909534182814308,28.15540661839507,22.107294596373645,29.238345999640956
MIMIC-IV,MetaDrug,0,0-5,False,600,0.6690934611296274,0.5545881885884401,0.40877203614980395,0.06121751264608408,16.416666666666668,14.29,14.623333333333333
MIMIC-IV,MetaDrug,0,6-10,False,3126,0.6908096821150417,0.5724635870532545,0.42571766642114617,0.06084779955425911,19.914267434420985,17.359245041586693,20.079014715291105
MIMIC-IV,MetaDrug,0,>=11,False,13608,0.7138888064957094,0.5912260148392697,0.4407974273403529,0.05688757738366937,28.974573780129337,23.343033509700177,35.782407407407405
MIMIC-IV,MetaDrug,0,prior_DDI_absent,False,623,0.6807448623986402,0.560463374859051,0.41733574976698595,0.05144051458532279,20.012841091492778,17.746388443017658,18.330658105939005
MIMIC-IV,MetaDrug,0,prior_DDI_present,False,16711,0.7091988494098891,0.5875476640342967,0.43770138627640925,0.05750940122617788,27.162946562144697,22.107294596373645,32.73580276464604


==> anc/tables/clinical_analyses/thresholds.csv <==
dataset,method,seed,threshold,patients,prauc,f1,jaccard,ddi,mean_predicted_drugs,mean_actual_drugs
SICdb,Prediction-only training,0,0.1,780,0.7510071522860912,0.549445554602613,0.39591600049374004,0.09757937324281697,21.474358974358974,9.728205128205127
SICdb,Prediction-only training,0,0.2,780,0.7510071522860912,0.6209769451574101,0.4710027477258935,0.10023496920901123,15.402564102564103,9.728205128205127
SICdb,Prediction-only training,0,0.3,780,0.7510071522860912,0.6446180611065541,0.497531950740436,0.12517123287671234,12.442307692307692,9.728205128205127
SICdb,Prediction-only training,0,0.4,780,0.7510071522860912,0.6455456517895704,0.4988365782291459,0.15424243197062049,10.235897435897435,9.728205128205127
SICdb,Prediction-only training,0,0.5,780,0.7510071522860912,0.6328180854159168,0.48581811010549214,0.1992702996429126,8.346153846153847,9.728205128205127
SICdb,Prediction-only training,0,0.6,780,0.7510071522860912,0.59351266953753,0.44613053747009546,0.23491784037558686,6.776923076923077,9.728205128205127
SICdb,Prediction-only training,0,0.7,780,0.7510071522860912,0.5322356099537899,0.38970727234212976,0.2575682382133995,5.174358974358975,9.728205128205127
SICdb,Prediction-only training,0,0.8,780,0.7510071522860912,0.41156978957627627,0.2854267452989134,0.2881182023394213,3.462820512820513,9.728205128205127
SICdb,Prediction-only training,0,0.9,780,0.7510071522860912,0.1578676510302829,0.10072378710092011,0.32941176470588235,1.067948717948718,9.728205128205127
SICdb,Fixed weight 0.05,0,0.1,780,0.75029275876521,0.5509641691176131,0.3974267829436872,0.0949110119150605,21.355128205128207,9.728205128205127
SICdb,Fixed weight 0.05,0,0.2,780,0.75029275876521,0.6194576187066005,0.4696293093194655,0.09468684414006406,15.45897435897436,9.728205128205127
SICdb,Fixed weight 0.05,0,0.3,780,0.75029275876521,0.6411360727373902,0.49391034527243843,0.118713691519714,12.416666666666666,9.728205128205127
SICdb,Fixed weight 0.05,0,0.4,780,0.75029275876521,0.6441640053856927,0.49769895437927814,0.15025528811086797,10.11025641025641,9.728205128205127
SICdb,Fixed weight 0.05,0,0.5,780,0.75029275876521,0.6254081460915736,0.4792939265674233,0.19832600962544467,8.02051282051282,9.728205128205127
SICdb,Fixed weight 0.05,0,0.6,780,0.75029275876521,0.5827408581600901,0.4367503190040634,0.23237345041322313,6.433333333333334,9.728205128205127
SICdb,Fixed weight 0.05,0,0.7,780,0.75029275876521,0.5132351801980262,0.37278875895153973,0.2577172360760189,4.876923076923077,9.728205128205127
SICdb,Fixed weight 0.05,0,0.8,780,0.75029275876521,0.3770139136980255,0.2589551196962537,0.2868751539029796,3.0871794871794873,9.728205128205127
SICdb,Fixed weight 0.05,0,0.9,780,0.75029275876521,0.1374403795632841,0.08729671889577975,0.32526475037821484,0.9166666666666666,9.728205128205127
SICdb,Fixed weight 0.1,0,0.1,780,0.7502626125623558,0.5497928210267856,0.39643550040173825,0.09449484194721489,21.46025641025641,9.728205128205127
SICdb,Fixed weight 0.1,0,0.2,780,0.7502626125623558,0.6167867556401683,0.4667000368417437,0.0931261069598298,15.853846153846154,9.728205128205127
SICdb,Fixed weight 0.1,0,0.3,780,0.7502626125623558,0.6407314319919679,0.4932061552700214,0.1151824887903187,12.824358974358974,9.728205128205127
SICdb,Fixed weight 0.1,0,0.4,780,0.7502626125623558,0.645917382337573,0.49929972906905173,0.14441403811992895,10.533333333333333,9.728205128205127
SICdb,Fixed weight 0.1,0,0.5,780,0.7502626125623558,0.6313429852116339,0.4848679670043905,0.19162271650233126,8.4,9.728205128205127
SICdb,Fixed weight 0.1,0,0.6,780,0.7502626125623558,0.5894325913346797,0.44296507017238407,0.23162745573611448,6.652564102564103,9.728205128205127
SICdb,Fixed weight 0.1,0,0.7,780,0.7502626125623558,0.5241743807302921,0.38186960936231984,0.25934873949579834,5.015384615384615,9.728205128205127
SICdb,Fixed weight 0.1,0,0.8,780,0.7502626125623558,0.38745650605746756,0.26566125148304004,0.2935891209324915,3.16025641025641,9.728205128205127
SICdb,Fixed weight 0.1,0,0.9,780,0.7502626125623558,0.12556044794144963,0.07859020526770742,0.32536764705882354,0.8384615384615385,9.728205128205127
SICdb,Fixed weight 1,0,0.1,780,0.7505732861368266,0.5534919918512063,0.39979905662456416,0.09481596372964267,21.06153846153846,9.728205128205127
SICdb,Fixed weight 1,0,0.2,780,0.7505732861368266,0.6228641444277861,0.4729071032250335,0.10121801421207911,15.2,9.728205128205127
SICdb,Fixed weight 1,0,0.3,780,0.7505732861368266,0.6458539024134026,0.4986053098287441,0.1253532250987275,12.317948717948719,9.728205128205127
SICdb,Fixed weight 1,0,0.4,780,0.7505732861368266,0.6470124805239585,0.5001303979369188,0.15672189597315436,10.126923076923077,9.728205128205127
SICdb,Fixed weight 1,0,0.5,780,0.7505732861368266,0.6315830838658394,0.48409665397524826,0.20596918348364138,8.212820512820512,9.728205128205127
SICdb,Fixed weight 1,0,0.6,780,0.7505732861368266,0.5942993456487183,0.44642239389302485,0.24057004244996968,6.703846153846154,9.728205128205127
SICdb,Fixed weight 1,0,0.7,780,0.7505732861368266,0.5292514368528404,0.3855732255026471,0.2678720735785953,5.083333333333333,9.728205128205127
SICdb,Fixed weight 1,0,0.8,780,0.7505732861368266,0.404496238077489,0.2785472675649866,0.3005537098560354,3.3743589743589744,9.728205128205127
SICdb,Fixed weight 1,0,0.9,780,0.7505732861368266,0.1392274207512696,0.08707743115803525,0.3303886925795053,0.9282051282051282,9.728205128205127
SICdb,w/o clinical associations,0,0.1,780,0.7444122666041945,0.563246898765062,0.40968790607555866,0.08469509636181684,20.274358974358975,9.728205128205127
SICdb,w/o clinical associations,0,0.2,780,0.7444122666041945,0.6237398987972979,0.47375730106260544,0.09934386507850829,14.862820512820512,9.728205128205127
SICdb,w/o clinical associations,0,0.3,780,0.7444122666041945,0.6443107593299946,0.4971902649143439,0.1265677605534796,12.006410256410257,9.728205128205127
SICdb,w/o clinical associations,0,0.4,780,0.7444122666041945,0.6412102114010451,0.49359939019822835,0.17359099190585706,9.55,9.728205128205127
SICdb,w/o clinical associations,0,0.5,780,0.7444122666041945,0.6205291557799135,0.4711753269621344,0.23491716903213558,7.652564102564103,9.728205128205127
SICdb,w/o clinical associations,0,0.6,780,0.7444122666041945,0.5749523221444629,0.425553056227566,0.2688665063138906,6.115384615384615,9.728205128205127
SICdb,w/o clinical associations,0,0.7,780,0.7444122666041945,0.4848764441216645,0.34373858820654246,0.29720180893159975,4.411538461538462,9.728205128205127
SICdb,w/o clinical associations,0,0.8,780,0.7444122666041945,0.34016487668859097,0.22707637237266057,0.3107822410147992,2.6717948717948716,9.728205128205127
SICdb,w/o clinical associations,0,0.9,780,0.7444122666041945,0.1059456281769695,0.06487096189542164,0.3310580204778157,0.6705128205128205,9.728205128205127
SICdb,w/o longitudinal history,0,0.1,780,0.7202652903102338,0.49517141129827086,0.34308378963596187,0.1136055674956504,25.44871794871795,9.728205128205127
SICdb,w/o longitudinal history,0,0.2,780,0.7202652903102338,0.5772965676629209,0.42619029489294796,0.0802594287048733,15.92051282051282,9.728205128205127
SICdb,w/o longitudinal history,0,0.3,780,0.7202652903102338,0.608220608536882,0.45990090045848403,0.11310039058376438,11.324358974358974,9.728205128205127
SICdb,w/o longitudinal history,0,0.4,780,0.7202652903102338,0.6110664931032543,0.46389191639013666,0.15625,8.844871794871795,9.728205128205127
SICdb,w/o longitudinal history,0,0.5,780,0.7202652903102338,0.5953735169593676,0.448676131980305,0.19345953525641027,7.421794871794872,9.728205128205127
SICdb,w/o longitudinal history,0,0.6,780,0.7202652903102338,0.5632428503140194,0.4158717765159711,0.23288795999104278,6.114102564102564,9.728205128205127
SICdb,w/o longitudinal history,0,0.7,780,0.7202652903102338,0.4997409259286243,0.3565909523319272,0.28366901237563696,4.732051282051282,9.728205128205127
SICdb,w/o longitudinal history,0,0.8,780,0.7202652903102338,0.3848257976676553,0.25977656439430724,0.3662125340599455,3.117948717948718,9.728205128205127
SICdb,w/o longitudinal history,0,0.9,780,0.7202652903102338,0.08622144267507552,0.05173075171214609,0.27413127413127414,0.5679487179487179,9.728205128205127
SICdb,w/o training-case memory,0,0.1,780,0.7522229058621798,0.5604256642578634,0.40680653571659053,0.08247891748368559,20.578205128205127,9.728205128205127
SICdb,w/o training-case memory,0,0.2,780,0.7522229058621798,0.620413620865747,0.47047517569713676,0.09456704579633941,15.42051282051282,9.728205128205127
SICdb,w/o training-case memory,0,0.3,780,0.7522229058621798,0.6451640328091602,0.4988517984687427,0.12151133134154339,12.082051282051282,9.728205128205127
SICdb,w/o training-case memory,0,0.4,780,0.7522229058621798,0.6402509983901312,0.49480981195621454,0.15821593566417613,9.705128205128204,9.728205128205127
SICdb,w/o training-case memory,0,0.5,780,0.7522229058621798,0.613833827479526,0.46761934092466073,0.20682108334853183,7.683333333333334,9.728205128205127
SICdb,w/o training-case memory,0,0.6,780,0.7522229058621798,0.5668377726440655,0.4208139202711953,0.24357825567502986,5.9974358974358974,9.728205128205127
SICdb,w/o training-case memory,0,0.7,780,0.7522229058621798,0.4873277321947935,0.34715380503949594,0.28352280509519245,4.3820512820512825,9.728205128205127
SICdb,w/o training-case memory,0,0.8,780,0.7522229058621798,0.3430857772222944,0.22723063771564966,0.32223497895139686,2.580769230769231,9.728205128205127
SICdb,w/o training-case memory,0,0.9,780,0.7522229058621798,0.10122602198133898,0.060943948023609855,0.24324324324324326,0.6128205128205129,9.728205128205127
SICdb,w/o medication-set block,0,0.1,780,0.750632572285946,0.5501666527243332,0.3962721614826311,0.0894467266243007,21.421794871794873,9.728205128205127
SICdb,w/o medication-set block,0,0.2,780,0.750632572285946,0.6195503771688278,0.4698759030956422,0.0928532814358309,15.584615384615384,9.728205128205127
SICdb,w/o medication-set block,0,0.3,780,0.750632572285946,0.6454786211486051,0.4984355846917793,0.11680027289783387,12.435897435897436,9.728205128205127
SICdb,w/o medication-set block,0,0.4,780,0.750632572285946,0.6479887677726549,0.5015079481727636,0.15096640290569463,10.142307692307693,9.728205128205127
SICdb,w/o medication-set block,0,0.5,780,0.750632572285946,0.6300714005319656,0.4830731836361476,0.20595646247263413,8.085897435897436,9.728205128205127
SICdb,w/o medication-set block,0,0.6,780,0.750632572285946,0.5873548968762626,0.43990576994500935,0.24024413999090968,6.452564102564103,9.728205128205127
SICdb,w/o medication-set block,0,0.7,780,0.750632572285946,0.5094589043494712,0.3681956065764063,0.26542226269064423,4.824358974358974,9.728205128205127
SICdb,w/o medication-set block,0,0.8,780,0.750632572285946,0.38310648458821045,0.26110927002893,0.2937956204379562,3.105128205128205,9.728205128205127
SICdb,w/o medication-set block,0,0.9,780,0.750632572285946,0.116681887634133,0.07270576380485443,0.32075471698113206,0.7628205128205128,9.728205128205127
SICdb,Prediction-only training,1,0.1,780,0.7514547464063461,0.5496038774725341,0.3960816681479898,0.09621251497141307,21.593589743589742,9.728205128205127
SICdb,Prediction-only training,1,0.2,780,0.7514547464063461,0.6217900709618066,0.47203020638089027,0.09956734471979341,15.28974358974359,9.728205128205127
SICdb,Prediction-only training,1,0.3,780,0.7514547464063461,0.6435783846399599,0.49588772455114605,0.12506573181419808,12.315384615384616,9.728205128205127
SICdb,Prediction-only training,1,0.4,780,0.7514547464063461,0.6463647553180526,0.5001144174282034,0.15747762878211352,10.11025641025641,9.728205128205127
SICdb,Prediction-only training,1,0.5,780,0.7514547464063461,0.630293928180997,0.4832570644337356,0.20325299774427164,8.282051282051283,9.728205128205127
SICdb,Prediction-only training,1,0.6,780,0.7514547464063461,0.5951674186263469,0.44765987548308134,0.2400972485768501,6.756410256410256,9.728205128205127
SICdb,Prediction-only training,1,0.7,780,0.7514547464063461,0.5250558167265582,0.3830430514633146,0.26211520877781164,5.101282051282051,9.728205128205127
SICdb,Prediction-only training,1,0.8,780,0.7514547464063461,0.4118034252545222,0.28428551082473213,0.29743812418584453,3.4217948717948716,9.728205128205127
SICdb,Prediction-only training,1,0.9,780,0.7514547464063461,0.14306439848480654,0.08962043257636411,0.32038834951456313,0.9653846153846154,9.728205128205127
SICdb,Fixed weight 0.05,1,0.1,780,0.7508577394176608,0.5516241654037407,0.39819785979688227,0.09459201223007835,21.317948717948717,9.728205128205127
SICdb,Fixed weight 0.05,1,0.2,780,0.7508577394176608,0.6215636510282416,0.4718480797029101,0.09776583235343524,15.352564102564102,9.728205128205127
SICdb,Fixed weight 0.05,1,0.3,780,0.7508577394176608,0.6412852673250186,0.4935002694714932,0.1190754183799516,12.505128205128205,9.728205128205127
SICdb,Fixed weight 0.05,1,0.4,780,0.7508577394176608,0.6466118381606326,0.500641804121965,0.14967689203340911,10.215384615384615,9.728205128205127
SICdb,Fixed weight 0.05,1,0.5,780,0.7508577394176608,0.6274602368293993,0.4813201720215515,0.1966525509175237,8.157692307692308,9.728205128205127
SICdb,Fixed weight 0.05,1,0.6,780,0.7508577394176608,0.5857537151711336,0.43995004696831863,0.23028013849543594,6.505128205128205,9.728205128205127
SICdb,Fixed weight 0.05,1,0.7,780,0.7508577394176608,0.5030645797437012,0.36412805921105,0.2502520443598073,4.803846153846154,9.728205128205127
SICdb,Fixed weight 0.05,1,0.8,780,0.7508577394176608,0.37984627116851405,0.2607559868623476,0.2870187561697927,3.1064102564102565,9.728205128205127
SICdb,Fixed weight 0.05,1,0.9,780,0.7508577394176608,0.12758589063059847,0.08060510950977884,0.3078231292517007,0.8564102564102564,9.728205128205127
SICdb,Fixed weight 0.1,1,0.1,780,0.7505991956934283,0.5692193670715942,0.41615546861977637,0.08849870374734857,19.98974358974359,9.728205128205127
SICdb,Fixed weight 0.1,1,0.2,780,0.7505991956934283,0.6223782987193753,0.4730345072166231,0.09594438006952491,15.024358974358975,9.728205128205127
SICdb,Fixed weight 0.1,1,0.3,780,0.7505991956934283,0.6416463441357759,0.4940538165936126,0.11846071998581309,12.157692307692308,9.728205128205127
SICdb,Fixed weight 0.1,1,0.4,780,0.7505991956934283,0.6416096012798392,0.49525835755058684,0.15581684880343064,9.76923076923077,9.728205128205127
SICdb,Fixed weight 0.1,1,0.5,780,0.7505991956934283,0.6174135279697314,0.47039629051619225,0.20875951876717885,7.68974358974359,9.728205128205127
SICdb,Fixed weight 0.1,1,0.6,780,0.7505991956934283,0.5710591865852277,0.4264985141813592,0.2392054659435092,6.133333333333334,9.728205128205127
SICdb,Fixed weight 0.1,1,0.7,780,0.7505991956934283,0.48995832949934975,0.3507667362209761,0.26618975903614456,4.553846153846154,9.728205128205127
SICdb,Fixed weight 0.1,1,0.8,780,0.7505991956934283,0.3674561073974858,0.24755750742354304,0.3008298755186722,2.9064102564102563,9.728205128205127
SICdb,Fixed weight 0.1,1,0.9,780,0.7505991956934283,0.11539094179682777,0.07119787650436771,0.2898936170212766,0.7256410256410256,9.728205128205127
SICdb,Fixed weight 1,1,0.1,780,0.751468120158181,0.5575584683778086,0.4038754284283247,0.09565987599645705,20.796153846153846,9.728205128205127
SICdb,Fixed weight 1,1,0.2,780,0.751468120158181,0.6286371321178654,0.47941874288639685,0.10597919850150343,14.653846153846153,9.728205128205127
SICdb,Fixed weight 1,1,0.3,780,0.751468120158181,0.6480085634800976,0.5013516079430906,0.12798422453238376,11.774358974358975,9.728205128205127
SICdb,Fixed weight 1,1,0.4,780,0.751468120158181,0.6432865444825955,0.4964946523047003,0.16704785101137612,9.501282051282052,9.728205128205127
SICdb,Fixed weight 1,1,0.5,780,0.751468120158181,0.6165401194789444,0.4699973666978233,0.21494193909434314,7.587179487179487,9.728205128205127
SICdb,Fixed weight 1,1,0.6,780,0.751468120158181,0.5670989514620851,0.4221315275366278,0.24450691721535844,6.005128205128205,9.728205128205127
SICdb,Fixed weight 1,1,0.7,780,0.751468120158181,0.48307343892847215,0.3450509150337927,0.26995527849302076,4.371794871794871,9.728205128205127
SICdb,Fixed weight 1,1,0.8,780,0.751468120158181,0.33690883309897673,0.22668777847623742,0.29463381707728653,2.6153846153846154,9.728205128205127
SICdb,Fixed weight 1,1,0.9,780,0.751468120158181,0.09309993354118767,0.05788121993098334,0.30030959752321984,0.5858974358974359,9.728205128205127
SICdb,w/o clinical associations,1,0.1,780,0.7441370411093428,0.5585859237705464,0.40466975789339477,0.08741003832133844,20.629487179487178,9.728205128205127
SICdb,w/o clinical associations,1,0.2,780,0.7441370411093428,0.6204078627130658,0.47040802918508534,0.09846869995045456,15.171794871794871,9.728205128205127
SICdb,w/o clinical associations,1,0.3,780,0.7441370411093428,0.6428032488108251,0.49496445118895077,0.12076368264743317,12.512820512820513,9.728205128205127
SICdb,w/o clinical associations,1,0.4,780,0.7441370411093428,0.6420804593067398,0.4942552377972651,0.1619107036293604,9.978205128205127,9.728205128205127
SICdb,w/o clinical associations,1,0.5,780,0.7441370411093428,0.6224945573950136,0.47292728646089827,0.23150691099004997,7.838461538461538,9.728205128205127
SICdb,w/o clinical associations,1,0.6,780,0.7441370411093428,0.5810544894726144,0.4314105710049128,0.27442260794720985,6.253846153846154,9.728205128205127
SICdb,w/o clinical associations,1,0.7,780,0.7441370411093428,0.4864578458713361,0.34421032668896806,0.30439652758331,4.469230769230769,9.728205128205127
SICdb,w/o clinical associations,1,0.8,780,0.7441370411093428,0.3415256309734542,0.22703036507773533,0.3141304347826087,2.6615384615384614,9.728205128205127
SICdb,w/o clinical associations,1,0.9,780,0.7441370411093428,0.08519123424845025,0.052385990522471004,0.33840304182509506,0.5602564102564103,9.728205128205127
SICdb,w/o longitudinal history,1,0.1,780,0.7193130573372409,0.4994134354880508,0.34710145160922207,0.11796534963673007,25.00897435897436,9.728205128205127
SICdb,w/o longitudinal history,1,0.2,780,0.7193130573372409,0.5828330787811945,0.43197746898153827,0.08430902658906766,15.341025641025642,9.728205128205127
SICdb,w/o longitudinal history,1,0.3,780,0.7193130573372409,0.6091400600857063,0.4614253078691985,0.1208347604834369,10.546153846153846,9.728205128205127
SICdb,w/o longitudinal history,1,0.4,780,0.7193130573372409,0.6041788692519752,0.4574207751320677,0.16615715823466093,8.003846153846155,9.728205128205127
SICdb,w/o longitudinal history,1,0.5,780,0.7193130573372409,0.5697147586921815,0.4221036017328419,0.21472911963882618,6.28974358974359,9.728205128205127
SICdb,w/o longitudinal history,1,0.6,780,0.7193130573372409,0.5260729494845015,0.3815451812223209,0.2510365251727542,5.234615384615385,9.728205128205127
SICdb,w/o longitudinal history,1,0.7,780,0.7193130573372409,0.42917302760611753,0.2968752685973699,0.30676142912024584,3.6974358974358976,9.728205128205127
SICdb,w/o longitudinal history,1,0.8,780,0.7193130573372409,0.2467616272247525,0.1586732260941182,0.31510594668489406,1.7820512820512822,9.728205128205127
SICdb,w/o longitudinal history,1,0.9,780,0.7193130573372409,0.04208372085783374,0.02464434459567229,0.2682926829268293,0.23461538461538461,9.728205128205127
SICdb,w/o training-case memory,1,0.1,780,0.7483855101578791,0.5653130402858577,0.41218882927043204,0.07979982639345556,20.117948717948718,9.728205128205127
SICdb,w/o training-case memory,1,0.2,780,0.7483855101578791,0.6257620469832088,0.4764632556936332,0.09868817942014928,14.96923076923077,9.728205128205127
SICdb,w/o training-case memory,1,0.3,780,0.7483855101578791,0.6438891185492981,0.4970068603109234,0.12301279390800657,12.084615384615384,9.728205128205127
SICdb,w/o training-case memory,1,0.4,780,0.7483855101578791,0.6428662915538349,0.4975842054023622,0.16105210753401925,9.841025641025642,9.728205128205127
SICdb,w/o training-case memory,1,0.5,780,0.7483855101578791,0.6223210042130904,0.47506998996607935,0.21149897330595482,7.969230769230769,9.728205128205127
SICdb,w/o training-case memory,1,0.6,780,0.7483855101578791,0.583781961392115,0.435765631030777,0.2504645606583488,6.430769230769231,9.728205128205127
SICdb,w/o training-case memory,1,0.7,780,0.7483855101578791,0.5211721941926339,0.37503192191481455,0.28684995031467375,4.9884615384615385,9.728205128205127
SICdb,w/o training-case memory,1,0.8,780,0.7483855101578791,0.39101227327113636,0.26332447978343354,0.32609905397885364,3.1333333333333333,9.728205128205127
SICdb,w/o training-case memory,1,0.9,780,0.7483855101578791,0.09059359936765271,0.0524259792462043,0.13333333333333333,0.5128205128205128,9.728205128205127
SICdb,w/o medication-set block,1,0.1,780,0.7490517459601211,0.5597191090442942,0.405968184700869,0.0868134649455834,20.68846153846154,9.728205128205127
SICdb,w/o medication-set block,1,0.2,780,0.7490517459601211,0.6181544780668725,0.46775652339372475,0.09536431005571483,15.606410256410257,9.728205128205127
SICdb,w/o medication-set block,1,0.3,780,0.7490517459601211,0.6424088468040972,0.4949569216217512,0.11702251006244513,12.623076923076923,9.728205128205127
SICdb,w/o medication-set block,1,0.4,780,0.7490517459601211,0.6471128660984874,0.5010491857175203,0.14763336787041015,10.28076923076923,9.728205128205127
SICdb,w/o medication-set block,1,0.5,780,0.7490517459601211,0.6273910227577003,0.4807064939899168,0.20140696161353286,8.156410256410256,9.728205128205127
SICdb,w/o medication-set block,1,0.6,780,0.7490517459601211,0.5936188852883167,0.44614143601068407,0.2452324566870248,6.6038461538461535,9.728205128205127
SICdb,w/o medication-set block,1,0.7,780,0.7490517459601211,0.5130995103572842,0.37059867461892276,0.27583036432593955,4.832051282051282,9.728205128205127
SICdb,w/o medication-set block,1,0.8,780,0.7490517459601211,0.3680742273224487,0.2484760206318186,0.30153939028071236,2.9,9.728205128205127
SICdb,w/o medication-set block,1,0.9,780,0.7490517459601211,0.10876309940313275,0.06655505112193169,0.31125827814569534,0.6897435897435897,9.728205128205127
SICdb,Prediction-only training,2,0.1,780,0.7513598830355133,0.5545128410588337,0.40069815395821934,0.09758979773016292,21.01025641025641,9.728205128205127
SICdb,Prediction-only training,2,0.2,780,0.7513598830355133,0.6246183785085659,0.4749068248001573,0.10350973885103838,15.025641025641026,9.728205128205127
SICdb,Prediction-only training,2,0.3,780,0.7513598830355133,0.6472057048983872,0.500118628547425,0.12776039500099473,12.103846153846154,9.728205128205127
SICdb,Prediction-only training,2,0.4,780,0.7513598830355133,0.6456110241114844,0.49917776464409974,0.1654368486031755,9.679487179487179,9.728205128205127
SICdb,Prediction-only training,2,0.5,780,0.7513598830355133,0.6247144005126205,0.4760739285067024,0.2194001621183464,7.783333333333333,9.728205128205127
SICdb,Prediction-only training,2,0.6,780,0.7513598830355133,0.5831268644188279,0.4364762186686195,0.25675767224442786,6.3217948717948715,9.728205128205127
SICdb,Prediction-only training,2,0.7,780,0.7513598830355133,0.4976658946214983,0.35673070853419825,0.2809927820691402,4.587179487179487,9.728205128205127
SICdb,Prediction-only training,2,0.8,780,0.7513598830355133,0.3461823540762677,0.2329475358627706,0.3117355371900826,2.7025641025641027,9.728205128205127
SICdb,Prediction-only training,2,0.9,780,0.7513598830355133,0.08548020349103941,0.052554013041350864,0.303886925795053,0.55,9.728205128205127
SICdb,Fixed weight 0.05,2,0.1,780,0.7520661049831621,0.5624540828597324,0.40893713738085097,0.09293919241416616,20.4,9.728205128205127
SICdb,Fixed weight 0.05,2,0.2,780,0.7520661049831621,0.6236910375127712,0.4739550477933,0.10052570842415694,15.075641025641026,9.728205128205127
SICdb,Fixed weight 0.05,2,0.3,780,0.7520661049831621,0.6455200022105086,0.4984375135787946,0.12285540313048461,12.173076923076923,9.728205128205127
SICdb,Fixed weight 0.05,2,0.4,780,0.7520661049831621,0.6461221394868413,0.49987321596939177,0.15758776273797734,9.87948717948718,9.728205128205127
SICdb,Fixed weight 0.05,2,0.5,780,0.7520661049831621,0.6289955743706115,0.4812036896367016,0.2138573708960697,7.946153846153846,9.728205128205127
SICdb,Fixed weight 0.05,2,0.6,780,0.7520661049831621,0.588191191325624,0.44144994102579627,0.25041811398430464,6.485897435897436,9.728205128205127
SICdb,Fixed weight 0.05,2,0.7,780,0.7520661049831621,0.5056494231387794,0.3644329240055448,0.2756242568370987,4.728205128205128,9.728205128205127
SICdb,Fixed weight 0.05,2,0.8,780,0.7520661049831621,0.3685754798707692,0.24923239708212064,0.31305903398926654,2.9128205128205127,9.728205128205127
SICdb,Fixed weight 0.05,2,0.9,780,0.7520661049831621,0.09761103020607094,0.06017252074976092,0.3067484662576687,0.6282051282051282,9.728205128205127
SICdb,Fixed weight 0.1,2,0.1,780,0.7508045840952127,0.5749841771359283,0.4221028948279381,0.08951019550136641,19.402564102564103,9.728205128205127
SICdb,Fixed weight 0.1,2,0.2,780,0.7508045840952127,0.6258878768359212,0.4765449009366423,0.09849067487021726,14.816666666666666,9.728205128205127
SICdb,Fixed weight 0.1,2,0.3,780,0.7508045840952127,0.6457396365775716,0.4988062111537564,0.11992227260109188,11.946153846153846,9.728205128205127
SICdb,Fixed weight 0.1,2,0.4,780,0.7508045840952127,0.6425014374612948,0.49626774644061755,0.16192191837457917,9.511538461538462,9.728205128205127
SICdb,Fixed weight 0.1,2,0.5,780,0.7508045840952127,0.6203857903054615,0.47241080121101375,0.21685207100591716,7.544871794871795,9.728205128205127
SICdb,Fixed weight 0.1,2,0.6,780,0.7508045840952127,0.5713467605282991,0.42660343869507145,0.2424980305092029,6.0948717948717945,9.728205128205127
SICdb,Fixed weight 0.1,2,0.7,780,0.7508045840952127,0.48604044264064034,0.34761468101371884,0.2716194968553459,4.446153846153846,9.728205128205127
SICdb,Fixed weight 0.1,2,0.8,780,0.7508045840952127,0.34559410903227233,0.23295154821123998,0.3037891268533773,2.68974358974359,9.728205128205127
SICdb,Fixed weight 0.1,2,0.9,780,0.7508045840952127,0.11163231211583823,0.06961939556859931,0.3088235294117647,0.732051282051282,9.728205128205127
SICdb,Fixed weight 1,2,0.1,780,0.7502019149555796,0.5725919363926786,0.41940892163046506,0.0953497216747917,19.57179487179487,9.728205128205127
SICdb,Fixed weight 1,2,0.2,780,0.7502019149555796,0.6327349311109471,0.4835824457834827,0.10913775290009547,14.246153846153845,9.728205128205127
SICdb,Fixed weight 1,2,0.3,780,0.7502019149555796,0.649488153019082,0.5027677219171311,0.13343024446173377,11.396153846153846,9.728205128205127
SICdb,Fixed weight 1,2,0.4,780,0.7502019149555796,0.640961780930418,0.49426760244511625,0.1772184575669571,9.143589743589743,9.728205128205127
SICdb,Fixed weight 1,2,0.5,780,0.7502019149555796,0.6171063560301867,0.46952146035457804,0.2259547210405359,7.4423076923076925,9.728205128205127
SICdb,Fixed weight 1,2,0.6,780,0.7502019149555796,0.5660835460324013,0.4202393105466196,0.24957060712418788,5.996153846153846,9.728205128205127
SICdb,Fixed weight 1,2,0.7,780,0.7502019149555796,0.47533663469379855,0.33812293364934387,0.2754130495659479,4.316666666666666,9.728205128205127
SICdb,Fixed weight 1,2,0.8,780,0.7502019149555796,0.3279063926003225,0.21939056860190648,0.29740591888929485,2.523076923076923,9.728205128205127
SICdb,Fixed weight 1,2,0.9,780,0.7502019149555796,0.09613180157216261,0.05921967763836817,0.26706231454005935,0.6217948717948718,9.728205128205127
SICdb,w/o clinical associations,2,0.1,780,0.7444760862129673,0.5603489601521239,0.406659814198024,0.08778695819578486,20.503846153846155,9.728205128205127
SICdb,w/o clinical associations,2,0.2,780,0.7444760862129673,0.6213306830519434,0.47138965487182327,0.09809140784824251,15.121794871794872,9.728205128205127
SICdb,w/o clinical associations,2,0.3,780,0.7444760862129673,0.6439857928519596,0.49643671524060623,0.12635587999178538,11.966666666666667,9.728205128205127
SICdb,w/o clinical associations,2,0.4,780,0.7444760862129673,0.6407204347841826,0.49318944665607567,0.17244517244517243,9.485897435897435,9.728205128205127
SICdb,w/o clinical associations,2,0.5,780,0.7444760862129673,0.6186654487555937,0.4688945978509397,0.24548222353172264,7.547435897435897,9.728205128205127
SICdb,w/o clinical associations,2,0.6,780,0.7444760862129673,0.5841650120489904,0.4339097598194148,0.2850174216027875,6.342307692307692,9.728205128205127
SICdb,w/o clinical associations,2,0.7,780,0.7444760862129673,0.48367463648934633,0.3418438702921072,0.30200086368216494,4.397435897435898,9.728205128205127
SICdb,w/o clinical associations,2,0.8,780,0.7444760862129673,0.3158755677186273,0.2083862517719466,0.3091703056768559,2.3935897435897435,9.728205128205127
SICdb,w/o clinical associations,2,0.9,780,0.7444760862129673,0.07114627398921278,0.043457158969056206,0.27835051546391754,0.44871794871794873,9.728205128205127
SICdb,w/o longitudinal history,2,0.1,780,0.7196454668583661,0.5019725817602724,0.3495549170429254,0.11268834085606506,24.675641025641024,9.728205128205127
SICdb,w/o longitudinal history,2,0.2,780,0.7196454668583661,0.5806036672357494,0.4298983327592167,0.08133197648123021,15.407692307692308,9.728205128205127
SICdb,w/o longitudinal history,2,0.3,780,0.7196454668583661,0.611220964713529,0.46374936409157935,0.12097147450732017,10.580769230769231,9.728205128205127
SICdb,w/o longitudinal history,2,0.4,780,0.7196454668583661,0.6035455679592083,0.4572104885099672,0.1643598615916955,8.148717948717948,9.728205128205127
SICdb,w/o longitudinal history,2,0.5,780,0.7196454668583661,0.5798573617520171,0.43210802622881195,0.21157507297880443,6.619230769230769,9.728205128205127
SICdb,w/o longitudinal history,2,0.6,780,0.7196454668583661,0.5299621974767424,0.3849009179117383,0.2567683918492299,5.332051282051282,9.728205128205127
SICdb,w/o longitudinal history,2,0.7,780,0.7196454668583661,0.4598485683151301,0.3228910065158123,0.3049938725490196,4.157692307692308,9.728205128205127
SICdb,w/o longitudinal history,2,0.8,780,0.7196454668583661,0.3047893345696023,0.20035904117019443,0.33032646048109965,2.321794871794872,9.728205128205127
SICdb,w/o longitudinal history,2,0.9,780,0.7196454668583661,0.058134629072429986,0.03425763636617411,0.23684210526315788,0.34102564102564104,9.728205128205127
SICdb,w/o training-case memory,2,0.1,780,0.7515673601141117,0.5664721398141064,0.41264979502776816,0.09056679846009781,20.141025641025642,9.728205128205127
SICdb,w/o training-case memory,2,0.2,780,0.7515673601141117,0.622567894343071,0.47243757240779477,0.09852838437788745,15.324358974358974,9.728205128205127
SICdb,w/o training-case memory,2,0.3,780,0.7515673601141117,0.6421248196621335,0.4956920251453603,0.11993482945288275,12.298717948717949,9.728205128205127
SICdb,w/o training-case memory,2,0.4,780,0.7515673601141117,0.6417343408984765,0.49577066363710703,0.15665498637299072,9.797435897435898,9.728205128205127
SICdb,w/o training-case memory,2,0.5,780,0.7515673601141117,0.615337258077805,0.469279903201414,0.20218971551646775,7.71025641025641,9.728205128205127
SICdb,w/o training-case memory,2,0.6,780,0.7515673601141117,0.5736982221489382,0.42777970162760537,0.24135732502125248,6.1320512820512825,9.728205128205127
SICdb,w/o training-case memory,2,0.7,780,0.7515673601141117,0.4978679003223278,0.3575577047933898,0.27704356338717573,4.616666666666666,9.728205128205127
SICdb,w/o training-case memory,2,0.8,780,0.7515673601141117,0.35345549713906743,0.23696293325081494,0.3182397959183674,2.7576923076923077,9.728205128205127
SICdb,w/o training-case memory,2,0.9,780,0.7515673601141117,0.10506739347357973,0.06260906403963239,0.24817518248175183,0.6166666666666667,9.728205128205127
SICdb,w/o medication-set block,2,0.1,780,0.7475192513584281,0.5605548738021453,0.4072124804826647,0.08655469039208427,20.565384615384616,9.728205128205127
SICdb,w/o medication-set block,2,0.2,780,0.7475192513584281,0.6169909659121181,0.4666512380028408,0.09387671908858804,15.697435897435897,9.728205128205127
SICdb,w/o medication-set block,2,0.3,780,0.7475192513584281,0.6412253421830955,0.4938723376200169,0.11299716823271978,12.823076923076924,9.728205128205127
SICdb,w/o medication-set block,2,0.4,780,0.7475192513584281,0.6453573183497563,0.4987066068680544,0.14109621828626137,10.551282051282051,9.728205128205127
SICdb,w/o medication-set block,2,0.5,780,0.7475192513584281,0.6303845716184016,0.48392173967848945,0.19477360119281173,8.284615384615385,9.728205128205127
SICdb,w/o medication-set block,2,0.6,780,0.7475192513584281,0.5926534337677172,0.4460874813092241,0.23473954293215585,6.703846153846154,9.728205128205127
SICdb,w/o medication-set block,2,0.7,780,0.7475192513584281,0.5182808667309285,0.37576338417396327,0.25349280270956814,5.0,9.728205128205127
SICdb,w/o medication-set block,2,0.8,780,0.7475192513584281,0.38246553867054056,0.2603618255524235,0.29294803817603393,3.0782051282051284,9.728205128205127
SICdb,w/o medication-set block,2,0.9,780,0.7475192513584281,0.11851485105952268,0.07442549476101072,0.296218487394958,0.7846153846153846,9.728205128205127
SICdb,EviDrug,0,0.1,780,0.7496879489991739,0.5527933628698838,0.3991041554286308,0.08703016662857009,21.22179487179487,9.728205128205127
SICdb,EviDrug,0,0.2,780,0.7496879489991739,0.6147423394370156,0.46459279241493,0.0876857838609455,15.857692307692307,9.728205128205127
SICdb,EviDrug,0,0.3,780,0.7496879489991739,0.6414493635955494,0.4942658207865128,0.11245265543077355,12.648717948717948,9.728205128205127
SICdb,EviDrug,0,0.4,780,0.7496879489991739,0.6451826494982952,0.498805290201201,0.14715676875725314,10.285897435897436,9.728205128205127
SICdb,EviDrug,0,0.5,780,0.7496879489991739,0.6297425098330116,0.4829616943596851,0.19786265584801108,8.26923076923077,9.728205128205127
SICdb,EviDrug,0,0.6,780,0.7496879489991739,0.5958677184045461,0.44834194357404594,0.2338807785888078,6.682051282051282,9.728205128205127
SICdb,EviDrug,0,0.7,780,0.7496879489991739,0.5296250277568584,0.3876023113901219,0.2580743449116392,5.128205128205129,9.728205128205127
SICdb,EviDrug,0,0.8,780,0.7496879489991739,0.414181023347361,0.2867618719921209,0.29210042865891,3.496153846153846,9.728205128205127
SICdb,EviDrug,0,0.9,780,0.7496879489991739,0.16568341042441243,0.10555132431325133,0.3205282112845138,1.1282051282051282,9.728205128205127
SICdb,EviDrug,1,0.1,780,0.7516519416362526,0.5557047951870585,0.40201760598701597,0.09011593376570927,21.04230769230769,9.728205128205127
SICdb,EviDrug,1,0.2,780,0.7516519416362526,0.6226321231440228,0.47273619022066976,0.09580357949923167,15.26923076923077,9.728205128205127
SICdb,EviDrug,1,0.3,780,0.7516519416362526,0.6407950302869954,0.4928040115086539,0.11944594665317586,12.312820512820513,9.728205128205127
SICdb,EviDrug,1,0.4,780,0.7516519416362526,0.647108286976816,0.5007114190168683,0.15420486037092304,10.011538461538462,9.728205128205127
SICdb,EviDrug,1,0.5,780,0.7516519416362526,0.6240480189885699,0.47768792888320577,0.2015906236919213,8.003846153846155,9.728205128205127
SICdb,EviDrug,1,0.6,780,0.7516519416362526,0.5793959148648663,0.4335770515074451,0.23279968245567612,6.35,9.728205128205127
SICdb,EviDrug,1,0.7,780,0.7516519416362526,0.5016781152895217,0.3627604655895463,0.25326759917450126,4.753846153846154,9.728205128205127
SICdb,EviDrug,1,0.8,780,0.7516519416362526,0.3868196562380047,0.2658424484674549,0.2827669902912621,3.1384615384615384,9.728205128205127
SICdb,EviDrug,1,0.9,780,0.7516519416362526,0.13109751157275412,0.08266046156513089,0.31092436974789917,0.8769230769230769,9.728205128205127
SICdb,EviDrug,2,0.1,780,0.7502433107659954,0.5673969872283011,0.41394560512246237,0.0906153571688152,20.002564102564104,9.728205128205127
SICdb,EviDrug,2,0.2,780,0.7502433107659954,0.6240205553191053,0.47423859552351627,0.10011878697535753,15.071794871794872,9.728205128205127
SICdb,EviDrug,2,0.3,780,0.7502433107659954,0.645112984924575,0.4979068549191728,0.122525851959774,12.211538461538462,9.728205128205127
SICdb,EviDrug,2,0.4,780,0.7502433107659954,0.6474734657434161,0.5012048517619111,0.15751158173395102,9.857692307692307,9.728205128205127
SICdb,EviDrug,2,0.5,780,0.7502433107659954,0.6285056922227341,0.4811039358814644,0.2115549459969141,7.958974358974359,9.728205128205127
SICdb,EviDrug,2,0.6,780,0.7502433107659954,0.5906770606834446,0.4442576792949539,0.24654049022649704,6.588461538461538,9.728205128205127
SICdb,EviDrug,2,0.7,780,0.7502433107659954,0.5147282979540372,0.37326322221236125,0.2604018004171698,4.9051282051282055,9.728205128205127
SICdb,EviDrug,2,0.8,780,0.7502433107659954,0.3854128504517978,0.2631562185901884,0.29833546734955185,3.114102564102564,9.728205128205127
SICdb,EviDrug,2,0.9,780,0.7502433107659954,0.14241554741458964,0.08997718631740577,0.3024390243902439,0.9576923076923077,9.728205128205127
SICdb,Extended backbone,0,0.1,780,0.745166640646836,0.5588477206620747,0.4047338703813809,0.08742267521701334,20.535897435897436,9.728205128205127
SICdb,Extended backbone,0,0.2,780,0.745166640646836,0.6232159521206811,0.4731359347997941,0.10374580648275529,14.862820512820512,9.728205128205127
SICdb,Extended backbone,0,0.3,780,0.745166640646836,0.6442334433086851,0.49719612638522426,0.1305713799042338,11.885897435897435,9.728205128205127
SICdb,Extended backbone,0,0.4,780,0.745166640646836,0.640736539179975,0.49268876624504127,0.17533759344104172,9.51923076923077,9.728205128205127
SICdb,Extended backbone,0,0.5,780,0.745166640646836,0.6216150482444804,0.47188395618039836,0.232795873797686,7.744871794871795,9.728205128205127
SICdb,Extended backbone,0,0.6,780,0.745166640646836,0.5781099550201075,0.428124753018422,0.2679690917043301,6.217948717948718,9.728205128205127
SICdb,Extended backbone,0,0.7,780,0.745166640646836,0.4955269799126986,0.35112903670917994,0.29508196721311475,4.552564102564102,9.728205128205127
SICdb,Extended backbone,0,0.8,780,0.745166640646836,0.3413190817859027,0.22732645680541788,0.3,2.6346153846153846,9.728205128205127
SICdb,Extended backbone,0,0.9,780,0.745166640646836,0.0997797277387656,0.061102615195702835,0.2847457627118644,0.6410256410256411,9.728205128205127
SICdb,Extended backbone,1,0.1,780,0.7441339415914067,0.54895642295404,0.39506354358400836,0.08858066316327955,21.325641025641026,9.728205128205127
SICdb,Extended backbone,1,0.2,780,0.7441339415914067,0.6183502601061688,0.46766771578165983,0.10034633612832665,15.273076923076923,9.728205128205127
SICdb,Extended backbone,1,0.3,780,0.7441339415914067,0.6420056512675567,0.49461725891626385,0.12762531883717143,12.13974358974359,9.728205128205127
SICdb,Extended backbone,1,0.4,780,0.7441339415914067,0.6410915691210513,0.49346346939007457,0.16377992159915483,9.865384615384615,9.728205128205127
SICdb,Extended backbone,1,0.5,780,0.7441339415914067,0.6227028612496526,0.47308763234416473,0.2213043098172917,7.944871794871795,9.728205128205127
SICdb,Extended backbone,1,0.6,780,0.7441339415914067,0.5805920175885357,0.43040126904861004,0.26570581339217986,6.351282051282051,9.728205128205127
SICdb,Extended backbone,1,0.7,780,0.7441339415914067,0.5047324820766942,0.3605489142448292,0.2892717897119859,4.702564102564103,9.728205128205127
SICdb,Extended backbone,1,0.8,780,0.7441339415914067,0.3568265551823093,0.23987739306408218,0.2955032119914347,2.8666666666666667,9.728205128205127
SICdb,Extended backbone,1,0.9,780,0.7441339415914067,0.1273849662218917,0.07906078743839676,0.2833333333333333,0.8487179487179487,9.728205128205127
SICdb,Extended backbone,2,0.1,780,0.7462440716295508,0.5646696427576307,0.41092717816191404,0.08875836509121388,20.117948717948718,9.728205128205127
SICdb,Extended backbone,2,0.2,780,0.7462440716295508,0.6267112426707824,0.4773132225091982,0.10257600938508163,14.725641025641025,9.728205128205127
SICdb,Extended backbone,2,0.3,780,0.7462440716295508,0.6457085952842377,0.49868638339493204,0.13068704583435042,11.914102564102564,9.728205128205127
SICdb,Extended backbone,2,0.4,780,0.7462440716295508,0.6419975896060676,0.4943792082805357,0.17603245730894998,9.462820512820512,9.728205128205127
SICdb,Extended backbone,2,0.5,780,0.7462440716295508,0.6199433756255391,0.4704369306163018,0.24120028578232913,7.630769230769231,9.728205128205127
SICdb,Extended backbone,2,0.6,780,0.7462440716295508,0.5847881016141977,0.4346764407712097,0.2802111179655905,6.387179487179488,9.728205128205127
SICdb,Extended backbone,2,0.7,780,0.7462440716295508,0.5068543879342333,0.36093174247655,0.3001880877742947,4.7474358974358974,9.728205128205127
SICdb,Extended backbone,2,0.8,780,0.7462440716295508,0.3661182540521815,0.24465311696310926,0.31066709635836287,2.8935897435897435,9.728205128205127
SICdb,Extended backbone,2,0.9,780,0.7462440716295508,0.11935604756925308,0.07335838429612697,0.3450134770889488,0.7858974358974359,9.728205128205127
SICdb,RETAIN,0,0.1,780,0.7064469537362599,0.5036668822904007,0.3511867106702733,0.11668628670924887,24.36025641025641,9.728205128205127
SICdb,RETAIN,0,0.2,780,0.7064469537362599,0.5768472121886625,0.42521045394854895,0.10361893322656701,15.580769230769231,9.728205128205127
SICdb,RETAIN,0,0.3,780,0.7064469537362599,0.6017512874569413,0.45217428651098546,0.142726554007313,10.561538461538461,9.728205128205127
SICdb,RETAIN,0,0.4,780,0.7064469537362599,0.5970023599169652,0.449158877713795,0.19122090649244589,8.221794871794872,9.728205128205127
SICdb,RETAIN,0,0.5,780,0.7064469537362599,0.5629841082662318,0.4150168896686274,0.23570006635700066,6.476923076923077,9.728205128205127
SICdb,RETAIN,0,0.6,780,0.7064469537362599,0.5268880100690441,0.37843770275904476,0.2789393651397073,5.4282051282051285,9.728205128205127
SICdb,RETAIN,0,0.7,780,0.7064469537362599,0.4577418706352353,0.31805448111248796,0.30750531753266486,4.216666666666667,9.728205128205127
SICdb,RETAIN,0,0.8,780,0.7064469537362599,0.2452081896103221,0.16192973277725597,0.3396855645545498,1.9423076923076923,9.728205128205127
SICdb,RETAIN,0,0.9,780,0.7064469537362599,0.058845294603459074,0.03732717977954939,0.3523809523809524,0.46153846153846156,9.728205128205127
SICdb,Deepr,0,0.1,780,0.7052515139625939,0.5104941256609076,0.3576688703147332,0.11811085434482894,23.274358974358975,9.728205128205127
SICdb,Deepr,0,0.2,780,0.7052515139625939,0.5795091790698538,0.4283866747422529,0.10581639803784162,14.73076923076923,9.728205128205127
SICdb,Deepr,0,0.3,780,0.7052515139625939,0.5996943969443043,0.44980120118742667,0.1347731795112572,11.124358974358975,9.728205128205127
SICdb,Deepr,0,0.4,780,0.7052515139625939,0.5956119390395703,0.44613099431780123,0.17702999268471104,8.723076923076922,9.728205128205127
SICdb,Deepr,0,0.5,780,0.7052515139625939,0.5698378804186403,0.4198500750738861,0.23040604343720492,6.902564102564103,9.728205128205127
SICdb,Deepr,0,0.6,780,0.7052515139625939,0.5280488752177135,0.3787722696597506,0.28017563527653216,5.516666666666667,9.728205128205127
SICdb,Deepr,0,0.7,780,0.7052515139625939,0.45469586222008807,0.3122648494924412,0.3435906154369262,4.13974358974359,9.728205128205127
SICdb,Deepr,0,0.8,780,0.7052515139625939,0.30116485803823195,0.19598631807816447,0.37175247992442134,2.3474358974358975,9.728205128205127
SICdb,Deepr,0,0.9,780,0.7052515139625939,0.0776990016998896,0.046676387894386225,0.25,0.5192307692307693,9.728205128205127
SICdb,Transformer,0,0.1,780,0.7033069384100215,0.5042153834899873,0.35190276947835886,0.09560691433482953,23.50128205128205,9.728205128205127
SICdb,Transformer,0,0.2,780,0.7033069384100215,0.5714469352529643,0.41874091387505946,0.10101668404588113,15.002564102564103,9.728205128205127
SICdb,Transformer,0,0.3,780,0.7033069384100215,0.5972010958450766,0.44645740663952177,0.131242175545973,10.828205128205129,9.728205128205127
SICdb,Transformer,0,0.4,780,0.7033069384100215,0.5896067938690751,0.4403708744978858,0.17261448920202174,8.428205128205128,9.728205128205127
SICdb,Transformer,0,0.5,780,0.7033069384100215,0.5570550730572377,0.4098259233796137,0.21704199634814364,6.687179487179487,9.728205128205127
SICdb,Transformer,0,0.6,780,0.7033069384100215,0.5070360811166889,0.36571753110211286,0.2515762925598991,5.407692307692308,9.728205128205127
SICdb,Transformer,0,0.7,780,0.7033069384100215,0.43114983909968424,0.2994112502433298,0.2829475673122343,4.017948717948718,9.728205128205127
SICdb,Transformer,0,0.8,780,0.7033069384100215,0.2964234729468464,0.19638405086697253,0.2857142857142857,2.3282051282051284,9.728205128205127
SICdb,Transformer,0,0.9,780,0.7033069384100215,0.0969722217806829,0.061090272858421585,0.25735294117647056,0.6461538461538462,9.728205128205127
SICdb,GAMENet,0,0.1,780,0.7080527594611417,0.503463032813306,0.3508944855751519,0.11819843294790366,24.17820512820513,9.728205128205127
SICdb,GAMENet,0,0.2,780,0.7080527594611417,0.565451734180599,0.4116469200460778,0.11427319265593092,16.893589743589743,9.728205128205127
SICdb,GAMENet,0,0.3,780,0.7080527594611417,0.5919479174371628,0.4406816616209315,0.13561661970232805,11.96923076923077,9.728205128205127
SICdb,GAMENet,0,0.4,780,0.7080527594611417,0.5898805176627933,0.4396673755996723,0.1568245306308062,9.146153846153846,9.728205128205127
SICdb,GAMENet,0,0.5,780,0.7080527594611417,0.5757305453086486,0.4275456904681487,0.20855435814394996,7.069230769230769,9.728205128205127
SICdb,GAMENet,0,0.6,780,0.7080527594611417,0.556105643015172,0.4087983705836934,0.2475492030232732,6.148717948717949,9.728205128205127
SICdb,GAMENet,0,0.7,780,0.7080527594611417,0.5286933942348543,0.3825286688047904,0.26729093269052473,5.47948717948718,9.728205128205127
SICdb,GAMENet,0,0.8,780,0.7080527594611417,0.4776634855775018,0.3360460318489171,0.32309395323093953,4.455128205128205,9.728205128205127
SICdb,GAMENet,0,0.9,780,0.7080527594611417,0.20367246031332462,0.13195727297230503,0.288476411446249,1.5294871794871794,9.728205128205127
SICdb,MeLU,0,0.1,780,0.7083824652473921,0.5200783449173169,0.36688147500485635,0.11995138063728429,21.684615384615384,9.728205128205127
SICdb,MeLU,0,0.2,780,0.7083824652473921,0.5723603632375199,0.4207141913576688,0.125822244539292,14.12948717948718,9.728205128205127
SICdb,MeLU,0,0.3,780,0.7083824652473921,0.587399488118575,0.43852260065495874,0.14333829403932014,9.914102564102564,9.728205128205127
SICdb,MeLU,0,0.4,780,0.7083824652473921,0.5758451382484983,0.4278204904555407,0.1863890971640277,7.723076923076923,9.728205128205127
SICdb,MeLU,0,0.5,780,0.7083824652473921,0.5352152595377263,0.39051189955925947,0.2328126124829026,6.079487179487179,9.728205128205127
SICdb,MeLU,0,0.6,780,0.7083824652473921,0.48699212033887057,0.3467550531987277,0.27438956405396364,4.861538461538461,9.728205128205127
SICdb,MeLU,0,0.7,780,0.7083824652473921,0.409073301809772,0.28245226331797413,0.3020909757887014,3.669230769230769,9.728205128205127
SICdb,MeLU,0,0.8,780,0.7083824652473921,0.25009878142029174,0.16403746082910764,0.3166590178981184,2.023076923076923,9.728205128205127
SICdb,MeLU,0,0.9,780,0.7083824652473921,0.08377529172273779,0.05189742452602657,0.29023746701846964,0.5923076923076923,9.728205128205127
SICdb,MICRON,0,0.1,780,0.7085526798015891,0.5037413140876618,0.3516984175595214,0.11839581836240554,23.97948717948718,9.728205128205127
SICdb,MICRON,0,0.2,780,0.7085526798015891,0.5800132513394094,0.42795858792062563,0.11169331582628757,14.828205128205129,9.728205128205127
SICdb,MICRON,0,0.3,780,0.7085526798015891,0.6055103220794558,0.4567137134639581,0.1397722337499397,10.707692307692307,9.728205128205127
SICdb,MICRON,0,0.4,780,0.7085526798015891,0.598042226729974,0.44867138765097253,0.17707302215792278,8.537179487179488,9.728205128205127
SICdb,MICRON,0,0.5,780,0.7085526798015891,0.579222208090427,0.4299966931381191,0.22018768596932936,7.026923076923077,9.728205128205127
SICdb,MICRON,0,0.6,780,0.7085526798015891,0.5303506551606051,0.3839214573433085,0.26605589487321857,5.514102564102564,9.728205128205127
SICdb,MICRON,0,0.7,780,0.7085526798015891,0.4585705040099732,0.3180521779276607,0.30941845764854614,4.221794871794872,9.728205128205127
SICdb,MICRON,0,0.8,780,0.7085526798015891,0.3343143179218556,0.2211869756342522,0.39443413729128013,2.637179487179487,9.728205128205127
SICdb,MICRON,0,0.9,780,0.7085526798015891,0.11650001431468551,0.07145065703174777,0.28705882352941176,0.8051282051282052,9.728205128205127
SICdb,SafeDrug,0,0.1,780,0.6677440380173686,0.4662989294412038,0.3161351160149116,0.09401709401709402,27.0,9.728205128205127
SICdb,SafeDrug,0,0.2,780,0.6677440380173686,0.5316036205846499,0.37838073545708395,0.07017543859649122,19.0,9.728205128205127
SICdb,SafeDrug,0,0.3,780,0.6677440380173686,0.54797950369439,0.3954970260415242,0.058333333333333334,16.0,9.728205128205127
SICdb,SafeDrug,0,0.4,780,0.6677440380173686,0.5551315900043485,0.40248043451022086,0.07692307692307693,14.0,9.728205128205127
SICdb,SafeDrug,0,0.5,780,0.6677440380173686,0.5478838422459429,0.39771028236593925,0.1111111111111111,10.0,9.728205128205127
SICdb,SafeDrug,0,0.6,780,0.6677440380173686,0.4636371065345712,0.31820284395797976,0.1,5.0,9.728205128205127
SICdb,SafeDrug,0,0.7,780,0.6677440380173686,0.4636371065345712,0.31820284395797976,0.1,5.0,9.728205128205127
SICdb,SafeDrug,0,0.8,780,0.6677440380173686,0.4636371065345712,0.31820284395797976,0.1,5.0,9.728205128205127
SICdb,SafeDrug,0,0.9,780,0.6677440380173686,0.3710871978737386,0.23839602810789146,0.3333333333333333,3.0,9.728205128205127
SICdb,MoleRec,0,0.1,780,0.6576041119185252,0.4596061327887909,0.310490896450483,0.052307692307692305,26.0,9.728205128205127
SICdb,MoleRec,0,0.2,780,0.6576041119185252,0.504228390514996,0.3518295517920802,0.042105263157894736,20.0,9.728205128205127
SICdb,MoleRec,0,0.3,780,0.6576041119185252,0.5563333613293967,0.40519083239840936,0.05515719801434087,13.973076923076922,9.728205128205127
SICdb,MoleRec,0,0.4,780,0.6576041119185252,0.5520325718883757,0.3997872099950753,0.07575757575757576,12.0,9.728205128205127
SICdb,MoleRec,0,0.5,780,0.6576041119185252,0.5542637446699799,0.40444051980456786,0.09090909090909091,11.0,9.728205128205127
SICdb,MoleRec,0,0.6,780,0.6576041119185252,0.5694784003987732,0.42129160851909925,0.1388888888888889,9.0,9.728205128205127
SICdb,MoleRec,0,0.7,780,0.6576041119185252,0.5272103245040528,0.37434200451499605,0.09523809523809523,7.0,9.728205128205127
SICdb,MoleRec,0,0.8,780,0.6576041119185252,0.5251082246354134,0.3721160271276914,0.13333333333333333,6.0,9.728205128205127
SICdb,MoleRec,0,0.9,780,0.6576041119185252,0.46753952050484615,0.3170158880998522,0.1,5.0,9.728205128205127
SICdb,ARCI,0,0.1,780,0.6920444963711149,0.5601466441703478,0.40742790017260067,0.08450638513423445,19.297435897435896,9.728205128205127
SICdb,ARCI,0,0.2,780,0.6920444963711149,0.5919344913166206,0.4407366076847931,0.09197851510717898,15.976923076923077,9.728205128205127
SICdb,ARCI,0,0.3,780,0.6920444963711149,0.6057938728443012,0.45533303826729266,0.10287081339712918,14.067948717948719,9.728205128205127
SICdb,ARCI,0,0.4,780,0.6920444963711149,0.6109527765735816,0.46028004792995003,0.11591431399191451,12.565384615384616,9.728205128205127
SICdb,ARCI,0,0.5,780,0.6920444963711149,0.6090623957568145,0.4584366956946375,0.13164298440012168,11.169230769230769,9.728205128205127
SICdb,ARCI,0,0.6,780,0.6920444963711149,0.6012261093838842,0.4506932373273363,0.1512916180114494,9.833333333333334,9.728205128205127
SICdb,ARCI,0,0.7,780,0.6920444963711149,0.5831268324311796,0.4321785675635699,0.17763491135788037,8.423076923076923,9.728205128205127
SICdb,ARCI,0,0.8,780,0.6920444963711149,0.5502141445880608,0.4001783420124045,0.21202884108095432,6.8820512820512825,9.728205128205127
SICdb,ARCI,0,0.9,780,0.6920444963711149,0.4704755527465349,0.32886556932301386,0.26418190342240977,4.864102564102564,9.728205128205127
SICdb,SSPNet,0,0.1,780,0.7334457193405903,0.5837363683352781,0.4317901359071773,0.07365413874591305,18.156410256410258,9.728205128205127
SICdb,SSPNet,0,0.2,780,0.7334457193405903,0.6164152266802557,0.46720664538838513,0.08923843823788967,14.888461538461538,9.728205128205127
SICdb,SSPNet,0,0.3,780,0.7334457193405903,0.6255697667389155,0.47743381288461073,0.10011424448319403,13.233333333333333,9.728205128205127
SICdb,SSPNet,0,0.4,780,0.7334457193405903,0.6300331846561491,0.4829681430620858,0.10847918744898885,12.01923076923077,9.728205128205127
SICdb,SSPNet,0,0.5,780,0.7334457193405903,0.6248313208027811,0.47799417531106886,0.11653371216260518,10.92051282051282,9.728205128205127
SICdb,SSPNet,0,0.6,780,0.7334457193405903,0.6082793221483417,0.4610492057349111,0.11055622524539349,9.544871794871796,9.728205128205127
SICdb,SSPNet,0,0.7,780,0.7334457193405903,0.5943674861212259,0.44809804570554806,0.13471100062150404,8.21025641025641,9.728205128205127
SICdb,SSPNet,0,0.8,780,0.7334457193405903,0.5619059961581859,0.41762924376018334,0.17350250811448806,6.651282051282052,9.728205128205127
SICdb,SSPNet,0,0.9,780,0.7334457193405903,0.45093351613690047,0.3229957635407315,0.24257066924377868,4.42948717948718,9.728205128205127
SICdb,MetaDrug,0,0.1,780,0.7197836713660103,0.5379955144101466,0.384069860427816,0.10632715510721724,21.103846153846153,9.728205128205127
SICdb,MetaDrug,0,0.2,780,0.7197836713660103,0.5975334252601346,0.4463850221838713,0.11165586358831994,14.317948717948719,9.728205128205127
SICdb,MetaDrug,0,0.3,780,0.7197836713660103,0.6085507984332715,0.46024111356600456,0.13278536698309795,10.63076923076923,9.728205128205127
SICdb,MetaDrug,0,0.4,780,0.7197836713660103,0.5988624184569193,0.4513302833867551,0.161354798851619,8.501282051282052,9.728205128205127
SICdb,MetaDrug,0,0.5,780,0.7197836713660103,0.5629997038984336,0.4182544508582619,0.19720224273659173,6.765384615384615,9.728205128205127
SICdb,MetaDrug,0,0.6,780,0.7197836713660103,0.5153756571082478,0.37505242456414833,0.23210935406057356,5.3538461538461535,9.728205128205127
SICdb,MetaDrug,0,0.7,780,0.7197836713660103,0.4444604715780147,0.3130880637554703,0.2707849512308407,4.026923076923077,9.728205128205127
SICdb,MetaDrug,0,0.8,780,0.7197836713660103,0.3237412968292448,0.21663147855018722,0.29858961128310973,2.580769230769231,9.728205128205127
SICdb,MetaDrug,0,0.9,780,0.7197836713660103,0.1730412233470648,0.1069296111049194,0.23491027732463296,1.1384615384615384,9.728205128205127
NWICU,Prediction-only training,0,0.1,2499,0.6914185232456682,0.506136818429744,0.3540253554946631,0.0936993792683401,26.687875150060023,11.739495798319327
NWICU,Prediction-only training,0,0.2,2499,0.6914185232456682,0.5791581379353061,0.4259935685406713,0.09869207970117798,18.084433773509403,11.739495798319327
NWICU,Prediction-only training,0,0.3,2499,0.6914185232456682,0.6033743631436916,0.451772904584785,0.11179473361177228,14.090436174469788,11.739495798319327
NWICU,Prediction-only training,0,0.4,2499,0.6914185232456682,0.6002291960564963,0.45049740354508383,0.1292186777623671,11.414965986394558,11.739495798319327
NWICU,Prediction-only training,0,0.5,2499,0.6914185232456682,0.5758960064598293,0.4270927473154558,0.15199498860255095,9.154461784713886,11.739495798319327
NWICU,Prediction-only training,0,0.6,2499,0.6914185232456682,0.5315742795398584,0.3857919912547238,0.1832217849653865,7.060024009603842,11.739495798319327
NWICU,Prediction-only training,0,0.7,2499,0.6914185232456682,0.4430319019011256,0.30836854206969416,0.2275153671950825,5.048019207683073,11.739495798319327
NWICU,Prediction-only training,0,0.8,2499,0.6914185232456682,0.272197746733042,0.1752049756656,0.25936475056102193,2.607843137254902,11.739495798319327
NWICU,Prediction-only training,0,0.9,2499,0.6914185232456682,0.05939415408928252,0.03516458432576282,0.22052845528455284,0.4777911164465786,11.739495798319327
NWICU,Fixed weight 0.05,0,0.1,2499,0.690838577870138,0.5121740452732559,0.3595800899092022,0.09103812729010227,26.080032012805123,11.739495798319327
NWICU,Fixed weight 0.05,0,0.2,2499,0.690838577870138,0.5821284978676595,0.4292248016378023,0.09210912086224468,17.83153261304522,11.739495798319327
NWICU,Fixed weight 0.05,0,0.3,2499,0.690838577870138,0.6032648697751593,0.4520864677336097,0.10317602059799676,13.983993597438976,11.739495798319327
NWICU,Fixed weight 0.05,0,0.4,2499,0.690838577870138,0.597885146478661,0.44844390181895405,0.1196425375805297,11.332933173269307,11.739495798319327
NWICU,Fixed weight 0.05,0,0.5,2499,0.690838577870138,0.5725779503192733,0.42415080808418537,0.1434575193094048,9.007603041216486,11.739495798319327
NWICU,Fixed weight 0.05,0,0.6,2499,0.690838577870138,0.5191543415391383,0.3751823019925386,0.17714819427148193,6.843537414965986,11.739495798319327
NWICU,Fixed weight 0.05,0,0.7,2499,0.690838577870138,0.42324897453706206,0.2927517746824573,0.2250064806013998,4.77751100440176,11.739495798319327
NWICU,Fixed weight 0.05,0,0.8,2499,0.690838577870138,0.24632269688074632,0.15800362857417793,0.2557482095740671,2.3581432573029213,11.739495798319327
NWICU,Fixed weight 0.05,0,0.9,2499,0.690838577870138,0.04529651905374201,0.026786520907950508,0.20046893317702227,0.3761504601840736,11.739495798319327
NWICU,Fixed weight 0.1,0,0.1,2499,0.689969701885568,0.5181988009833157,0.36541631014627396,0.08903246251096707,25.38015206082433,11.739495798319327
NWICU,Fixed weight 0.1,0,0.2,2499,0.689969701885568,0.5813117422528148,0.42823708437175506,0.09004138803286503,17.731492597038816,11.739495798319327
NWICU,Fixed weight 0.1,0,0.3,2499,0.689969701885568,0.60189689296575,0.4508096526986073,0.10132938451946201,14.04641856742697,11.739495798319327
NWICU,Fixed weight 0.1,0,0.4,2499,0.689969701885568,0.5970101032711136,0.44720888475648973,0.11787051218959253,11.45218087234894,11.739495798319327
NWICU,Fixed weight 0.1,0,0.5,2499,0.689969701885568,0.5755603416753088,0.4270311420101662,0.1422680056596611,9.132052821128452,11.739495798319327
NWICU,Fixed weight 0.1,0,0.6,2499,0.689969701885568,0.524271404564674,0.3798117978521521,0.17716657101231734,6.9299719887955185,11.739495798319327
NWICU,Fixed weight 0.1,0,0.7,2499,0.689969701885568,0.43112578335709156,0.2987520179265565,0.23013769660655642,4.863945578231292,11.739495798319327
NWICU,Fixed weight 0.1,0,0.8,2499,0.689969701885568,0.2508684768331245,0.16064932289886716,0.27820361635220126,2.38015206082433,11.739495798319327
NWICU,Fixed weight 0.1,0,0.9,2499,0.689969701885568,0.040630341960099674,0.023756715332195723,0.24087591240875914,0.32372949179671867,11.739495798319327
NWICU,Fixed weight 1,0,0.1,2499,0.6904052496368629,0.50642476400549,0.35426583897894115,0.09507383028319633,26.585834333733494,11.739495798319327
NWICU,Fixed weight 1,0,0.2,2499,0.6904052496368629,0.5819053110530062,0.429092528867202,0.1000382817973665,17.687474989995998,11.739495798319327
NWICU,Fixed weight 1,0,0.3,2499,0.6904052496368629,0.6042234797260213,0.4529964636760677,0.1144379016684079,13.712284913965586,11.739495798319327
NWICU,Fixed weight 1,0,0.4,2499,0.6904052496368629,0.5977110020916916,0.44827919717507925,0.13297409002709343,11.066026410564225,11.739495798319327
NWICU,Fixed weight 1,0,0.5,2499,0.6904052496368629,0.5700714046950621,0.42148554741784156,0.15717709126711374,8.84873949579832,11.739495798319327
NWICU,Fixed weight 1,0,0.6,2499,0.6904052496368629,0.5206329777280495,0.3763294220712566,0.1920449417220398,6.769107643057223,11.739495798319327
NWICU,Fixed weight 1,0,0.7,2499,0.6904052496368629,0.4285366041091448,0.29659444651122663,0.2404769596757614,4.815526210484194,11.739495798319327
NWICU,Fixed weight 1,0,0.8,2499,0.6904052496368629,0.2569612838372274,0.1648286656179715,0.2756675441895449,2.441376550620248,11.739495798319327
NWICU,Fixed weight 1,0,0.9,2499,0.6904052496368629,0.049808598949862594,0.029393122428352295,0.21155943293347873,0.4101640656262505,11.739495798319327
NWICU,w/o clinical associations,0,0.1,2499,0.6733406198326474,0.5123950413235044,0.36000627147471376,0.09856338340335076,24.89955982392957,11.739495798319327
NWICU,w/o clinical associations,0,0.2,2499,0.6733406198326474,0.5762366924414555,0.4234284237816948,0.09206707770808972,16.86514605842337,11.739495798319327
NWICU,w/o clinical associations,0,0.3,2499,0.6733406198326474,0.590096212892864,0.43901501664249426,0.10229222092157071,13.207683073229292,11.739495798319327
NWICU,w/o clinical associations,0,0.4,2499,0.6733406198326474,0.5804998691146535,0.43149049406836126,0.12552808662927495,10.570228091236494,11.739495798319327
NWICU,w/o clinical associations,0,0.5,2499,0.6733406198326474,0.5479084688822699,0.4014604513808516,0.15508110936682365,8.326930772308923,11.739495798319327
NWICU,w/o clinical associations,0,0.6,2499,0.6733406198326474,0.487468912559778,0.3472201012469229,0.19828244969251482,6.256502601040416,11.739495798319327
NWICU,w/o clinical associations,0,0.7,2499,0.6733406198326474,0.397428904758075,0.27176370208025974,0.2668413041169599,4.398559423769508,11.739495798319327
NWICU,w/o clinical associations,0,0.8,2499,0.6733406198326474,0.22963490767964861,0.1457865461254928,0.3337122073198454,2.1884753901560625,11.739495798319327
NWICU,w/o clinical associations,0,0.9,2499,0.6733406198326474,0.033368289125587314,0.019690631713431092,0.19083969465648856,0.2849139655862345,11.739495798319327
NWICU,w/o longitudinal history,0,0.1,2499,0.5944391086698171,0.4347862068882899,0.289984129298958,0.10037297539787551,31.19327731092437,11.739495798319327
NWICU,w/o longitudinal history,0,0.2,2499,0.5944391086698171,0.49952507478264313,0.34788087457475353,0.1227296825831167,18.92637054821929,11.739495798319327
NWICU,w/o longitudinal history,0,0.3,2499,0.5944391086698171,0.5075533842954969,0.3559909379430198,0.11957200676420254,12.106042416966787,11.739495798319327
NWICU,w/o longitudinal history,0,0.4,2499,0.5944391086698171,0.47707360953859973,0.33126141387013114,0.13402566970229537,8.251700680272108,11.739495798319327
NWICU,w/o longitudinal history,0,0.5,2499,0.5944391086698171,0.42237468334543765,0.2864041771661274,0.1587194791101465,5.720288115246098,11.739495798319327
NWICU,w/o longitudinal history,0,0.6,2499,0.5944391086698171,0.3458091063958985,0.22690335926350547,0.17565866574070055,3.9555822328931574,11.739495798319327
NWICU,w/o longitudinal history,0,0.7,2499,0.5944391086698171,0.24213188126984167,0.15271591342566154,0.1933932007697242,2.3945578231292517,11.739495798319327
NWICU,w/o longitudinal history,0,0.8,2499,0.5944391086698171,0.10496075891381954,0.06317713386655925,0.23448275862068965,0.9103641456582633,11.739495798319327
NWICU,w/o longitudinal history,0,0.9,2499,0.5944391086698171,0.013783157799326928,0.00776969504390026,0.38961038961038963,0.1092436974789916,11.739495798319327
NWICU,w/o training-case memory,0,0.1,2499,0.6896160105190821,0.5101042223558442,0.3580378582218705,0.08990171854151627,26.088035214085636,11.739495798319327
NWICU,w/o training-case memory,0,0.2,2499,0.6896160105190821,0.5784793550531997,0.4256151140404926,0.09339047041769746,17.857943177270908,11.739495798319327
NWICU,w/o training-case memory,0,0.3,2499,0.6896160105190821,0.5985601768604749,0.44726394009784237,0.105565244018567,14.076030412164865,11.739495798319327
NWICU,w/o training-case memory,0,0.4,2499,0.6896160105190821,0.5974976844939998,0.44742877801862324,0.12278784618315905,11.440576230492196,11.739495798319327
NWICU,w/o training-case memory,0,0.5,2499,0.6896160105190821,0.5760596735307472,0.42733516750057204,0.14606941711338808,9.254901960784315,11.739495798319327
NWICU,w/o training-case memory,0,0.6,2499,0.6896160105190821,0.5269906120116452,0.3819544195495539,0.17926474923148186,7.122048819527811,11.739495798319327
NWICU,w/o training-case memory,0,0.7,2499,0.6896160105190821,0.4465936252059015,0.31151097784154663,0.22540194599094646,5.147258903561425,11.739495798319327
NWICU,w/o training-case memory,0,0.8,2499,0.6896160105190821,0.2981847374253719,0.1946332093610406,0.26513231981981983,2.9115646258503403,11.739495798319327
NWICU,w/o training-case memory,0,0.9,2499,0.6896160105190821,0.06926519106492622,0.04093030487601373,0.23967551622418878,0.5974389755902361,11.739495798319327
NWICU,w/o medication-set block,0,0.1,2499,0.6914793487299212,0.516785519928612,0.36387489991063515,0.08948601210226577,25.620248099239696,11.739495798319327
NWICU,w/o medication-set block,0,0.2,2499,0.6914793487299212,0.5808788438580351,0.4281627875199564,0.089716391246092,17.879151660664267,11.739495798319327
NWICU,w/o medication-set block,0,0.3,2499,0.6914793487299212,0.6005877622795466,0.44946972925135786,0.10161067443277218,14.060024009603842,11.739495798319327
NWICU,w/o medication-set block,0,0.4,2499,0.6914793487299212,0.596484696237055,0.4471961622150774,0.11851727982162764,11.385354141656663,11.739495798319327
NWICU,w/o medication-set block,0,0.5,2499,0.6914793487299212,0.5724804584234863,0.42477334464923283,0.14097669678177202,9.0984393757503,11.739495798319327
NWICU,w/o medication-set block,0,0.6,2499,0.6914793487299212,0.5225665947811123,0.3794471868541209,0.17179589282666818,7.0,11.739495798319327
NWICU,w/o medication-set block,0,0.7,2499,0.6914793487299212,0.43183465715265396,0.3002981411027851,0.2147631110871557,4.955182072829132,11.739495798319327
NWICU,w/o medication-set block,0,0.8,2499,0.6914793487299212,0.27514075216212314,0.1788590873844263,0.2532967032967033,2.6554621848739495,11.739495798319327
NWICU,w/o medication-set block,0,0.9,2499,0.6914793487299212,0.062463938174335085,0.03720403798446695,0.2081727062451812,0.5290116046418567,11.739495798319327
NWICU,Prediction-only training,1,0.1,2499,0.6913472787197733,0.507031956775515,0.35504684598165553,0.09086114390887623,26.58343337334934,11.739495798319327
NWICU,Prediction-only training,1,0.2,2499,0.6913472787197733,0.5786281175836152,0.42537146114416285,0.09823924269692438,18.04201680672269,11.739495798319327
NWICU,Prediction-only training,1,0.3,2499,0.6913472787197733,0.6014434009509552,0.4499167881989296,0.11188540168290192,14.103641456582633,11.739495798319327
NWICU,Prediction-only training,1,0.4,2499,0.6913472787197733,0.598471875402659,0.4489317869199617,0.12975025920750125,11.412565026010403,11.739495798319327
NWICU,Prediction-only training,1,0.5,2499,0.6913472787197733,0.5769657345128657,0.42892614260602147,0.15217483484145627,9.247298919567827,11.739495798319327
NWICU,Prediction-only training,1,0.6,2499,0.6913472787197733,0.5308310643438792,0.38592030611722306,0.18145523913339692,7.221288515406163,11.739495798319327
NWICU,Prediction-only training,1,0.7,2499,0.6913472787197733,0.44537313730835837,0.3110594285967143,0.21920989524170137,5.172068827531012,11.739495798319327
NWICU,Prediction-only training,1,0.8,2499,0.6913472787197733,0.28975819234179395,0.18870824778187986,0.26659159687521994,2.849139655862345,11.739495798319327
NWICU,Prediction-only training,1,0.9,2499,0.6913472787197733,0.0723977836061463,0.04321020994457172,0.3114311431143114,0.5910364145658263,11.739495798319327
NWICU,Fixed weight 0.05,1,0.1,2499,0.6911492380214652,0.5036130199621885,0.35193797965242446,0.08521946944953397,26.901160464185676,11.739495798319327
NWICU,Fixed weight 0.05,1,0.2,2499,0.6911492380214652,0.5744772196031379,0.4213769238211001,0.0869765562725893,18.55062024809924,11.739495798319327
NWICU,Fixed weight 0.05,1,0.3,2499,0.6911492380214652,0.5997432505020361,0.4483786809067556,0.09821316307855656,14.5578231292517,11.739495798319327
NWICU,Fixed weight 0.05,1,0.4,2499,0.6911492380214652,0.6006910441184048,0.45102533630190667,0.11416920969541831,11.789115646258503,11.739495798319327
NWICU,Fixed weight 0.05,1,0.5,2499,0.6911492380214652,0.5794807888575145,0.4311137007291988,0.1365050916496945,9.458183273309324,11.739495798319327
NWICU,Fixed weight 0.05,1,0.6,2499,0.6911492380214652,0.5344300998774525,0.38960113864237134,0.168435990502961,7.248099239695878,11.739495798319327
NWICU,Fixed weight 0.05,1,0.7,2499,0.6911492380214652,0.4470148293719261,0.31177122026662674,0.21250586456758588,5.1336534613845535,11.739495798319327
NWICU,Fixed weight 0.05,1,0.8,2499,0.6911492380214652,0.283230084912782,0.18355252620178203,0.2558886509635974,2.743097238895558,11.739495798319327
NWICU,Fixed weight 0.05,1,0.9,2499,0.6911492380214652,0.0665333802166728,0.03978294795209641,0.23993144815766923,0.5466186474589836,11.739495798319327
NWICU,Fixed weight 0.1,1,0.1,2499,0.6904339066523241,0.5106039002218382,0.35812251115935717,0.0857775565782925,26.137254901960784,11.739495798319327
NWICU,Fixed weight 0.1,1,0.2,2499,0.6904339066523241,0.5777235424150524,0.4244185804500673,0.09047883558457863,18.19167667066827,11.739495798319327
NWICU,Fixed weight 0.1,1,0.3,2499,0.6904339066523241,0.6001990489180236,0.44883417824416527,0.10341081509753722,14.256502601040417,11.739495798319327
NWICU,Fixed weight 0.1,1,0.4,2499,0.6904339066523241,0.5994137679602588,0.45024320089318176,0.12094740385517436,11.496198479391756,11.739495798319327
NWICU,Fixed weight 0.1,1,0.5,2499,0.6904339066523241,0.5740623430830246,0.42615805609884516,0.14536011674821872,9.159663865546218,11.739495798319327
NWICU,Fixed weight 0.1,1,0.6,2499,0.6904339066523241,0.5217323563388209,0.3787540620153596,0.17875301432348412,6.945178071228491,11.739495798319327
NWICU,Fixed weight 0.1,1,0.7,2499,0.6904339066523241,0.4216396445173678,0.2913043530839143,0.2235844064208855,4.755502200880352,11.739495798319327
NWICU,Fixed weight 0.1,1,0.8,2499,0.6904339066523241,0.2554604207851876,0.16420388631769686,0.2708858396340894,2.407763105242097,11.739495798319327
NWICU,Fixed weight 0.1,1,0.9,2499,0.6904339066523241,0.05146194729380246,0.030409728093246137,0.22234273318872017,0.430172068827531,11.739495798319327
NWICU,Fixed weight 1,1,0.1,2499,0.6904365092727004,0.5144710784910145,0.3618325862282278,0.09245594949702082,25.68307322929172,11.739495798319327
NWICU,Fixed weight 1,1,0.2,2499,0.6904365092727004,0.5849312025365794,0.4319265098070915,0.10158006760986603,17.28811524609844,11.739495798319327
NWICU,Fixed weight 1,1,0.3,2499,0.6904365092727004,0.6052663128876313,0.4546479596200852,0.11634833837975078,13.430172068827531,11.739495798319327
NWICU,Fixed weight 1,1,0.4,2499,0.6904365092727004,0.5964577726583031,0.44702332408163953,0.13595517562674705,10.835534213685474,11.739495798319327
NWICU,Fixed weight 1,1,0.5,2499,0.6904365092727004,0.5706864975959226,0.42275763908391834,0.16092340180456902,8.702681072428971,11.739495798319327
NWICU,Fixed weight 1,1,0.6,2499,0.6904365092727004,0.5129287247165445,0.3693201491112929,0.19775904841704042,6.591036414565826,11.739495798319327
NWICU,Fixed weight 1,1,0.7,2499,0.6904365092727004,0.4162288591997751,0.2857291144353434,0.24347106912237174,4.601840736294518,11.739495798319327
NWICU,Fixed weight 1,1,0.8,2499,0.6904365092727004,0.24652879704479533,0.15706923622133404,0.2769706336939722,2.3033213285314127,11.739495798319327
NWICU,Fixed weight 1,1,0.9,2499,0.6904365092727004,0.05259183044233402,0.03117677100659968,0.24342105263157895,0.4365746298519408,11.739495798319327
NWICU,w/o clinical associations,1,0.1,2499,0.6758413669301752,0.4958692305202997,0.34459463301322846,0.09093670238558313,26.9671868747499,11.739495798319327
NWICU,w/o clinical associations,1,0.2,2499,0.6758413669301752,0.5640082828504639,0.4109832372122704,0.0873313499230498,18.597438975590237,11.739495798319327
NWICU,w/o clinical associations,1,0.3,2499,0.6758413669301752,0.58694514575589,0.4357269852326806,0.09476683697000683,14.416166466586635,11.739495798319327
NWICU,w/o clinical associations,1,0.4,2499,0.6758413669301752,0.5843614935690759,0.43566502965136883,0.1134264635940317,11.52861144457783,11.739495798319327
NWICU,w/o clinical associations,1,0.5,2499,0.6758413669301752,0.5620933418138093,0.4155564025300668,0.14327724084656643,9.088835534213686,11.739495798319327
NWICU,w/o clinical associations,1,0.6,2499,0.6758413669301752,0.5118122190452782,0.36928657126358205,0.17937073315523894,6.906762705082032,11.739495798319327
NWICU,w/o clinical associations,1,0.7,2499,0.6758413669301752,0.42329087625736284,0.29302235953358835,0.23540135424503733,4.848739495798319,11.739495798319327
NWICU,w/o clinical associations,1,0.8,2499,0.6758413669301752,0.26955775607563615,0.17446922395934353,0.29470471791487957,2.629451780712285,11.739495798319327
NWICU,w/o clinical associations,1,0.9,2499,0.6758413669301752,0.05448727851228571,0.032363049727324726,0.21932367149758455,0.4685874349739896,11.739495798319327
NWICU,w/o longitudinal history,1,0.1,2499,0.5938751733531034,0.43714498678257746,0.2919966362613121,0.1004398193763705,30.651060424169668,11.739495798319327
NWICU,w/o longitudinal history,1,0.2,2499,0.5938751733531034,0.4987443857860236,0.34696514695601116,0.11622643894935362,19.056022408963585,11.739495798319327
NWICU,w/o longitudinal history,1,0.3,2499,0.5938751733531034,0.5083688214558449,0.3563214852266541,0.11235544050198373,12.608643457382954,11.739495798319327
NWICU,w/o longitudinal history,1,0.4,2499,0.5938751733531034,0.48579091199687974,0.3385229015263301,0.12322876342122563,8.919567827130852,11.739495798319327
NWICU,w/o longitudinal history,1,0.5,2499,0.5938751733531034,0.43945043808595585,0.30035377809909947,0.14326400731351419,6.343337334933974,11.739495798319327
NWICU,w/o longitudinal history,1,0.6,2499,0.5938751733531034,0.37463122006598576,0.24810236219342036,0.1586364107346389,4.454981992797119,11.739495798319327
NWICU,w/o longitudinal history,1,0.7,2499,0.5938751733531034,0.2770172786811858,0.17709897725601853,0.1738996138996139,2.847138855542217,11.739495798319327
NWICU,w/o longitudinal history,1,0.8,2499,0.5938751733531034,0.14416279006420268,0.08831253032850812,0.20907402494030247,1.2989195678271308,11.739495798319327
NWICU,w/o longitudinal history,1,0.9,2499,0.5938751733531034,0.02476908833788394,0.014270494263138542,0.34980988593155893,0.2028811524609844,11.739495798319327
NWICU,w/o training-case memory,1,0.1,2499,0.6874012219260274,0.5076495741000944,0.3557337763625996,0.08516537696054341,26.65706282513005,11.739495798319327
NWICU,w/o training-case memory,1,0.2,2499,0.6874012219260274,0.5696587406131209,0.41658923672778475,0.08147946410801639,18.807923169267706,11.739495798319327
NWICU,w/o training-case memory,1,0.3,2499,0.6874012219260274,0.5940804916016147,0.4428013271283323,0.08928589672423129,14.614245698279312,11.739495798319327
NWICU,w/o training-case memory,1,0.4,2499,0.6874012219260274,0.5919534144113717,0.44252039315388575,0.1066564979315037,11.480992396958783,11.739495798319327
NWICU,w/o training-case memory,1,0.5,2499,0.6874012219260274,0.5600150951577653,0.4138153369952471,0.13544022208740095,8.807523009203681,11.739495798319327
NWICU,w/o training-case memory,1,0.6,2499,0.6874012219260274,0.5024923117239456,0.3614204403790665,0.1777016556561455,6.554621848739496,11.739495798319327
NWICU,w/o training-case memory,1,0.7,2499,0.6874012219260274,0.4089581205900978,0.2810680252287958,0.23958973695279387,4.546218487394958,11.739495798319327
NWICU,w/o training-case memory,1,0.8,2499,0.6874012219260274,0.25260578735271033,0.161832418793798,0.3002760453941315,2.3677470988395357,11.739495798319327
NWICU,w/o training-case memory,1,0.9,2499,0.6874012219260274,0.05200774901777132,0.030126519113556443,0.3206831119544592,0.4141656662665066,11.739495798319327
NWICU,w/o medication-set block,1,0.1,2499,0.6900233023668965,0.5115640438092023,0.3590627192577634,0.08236153854071246,25.93877551020408,11.739495798319327
NWICU,w/o medication-set block,1,0.2,2499,0.6900233023668965,0.5777296050363149,0.4246483920971964,0.08716594481224463,18.05842336934774,11.739495798319327
NWICU,w/o medication-set block,1,0.3,2499,0.6900233023668965,0.600686666461025,0.44926114535435996,0.10004314429739328,14.183673469387756,11.739495798319327
NWICU,w/o medication-set block,1,0.4,2499,0.6900233023668965,0.5978854699303532,0.44820179935141896,0.11667788623359138,11.4593837535014,11.739495798319327
NWICU,w/o medication-set block,1,0.5,2499,0.6900233023668965,0.5726054199746914,0.4251521002607666,0.13937467819540864,9.053621448579431,11.739495798319327
NWICU,w/o medication-set block,1,0.6,2499,0.6900233023668965,0.5205501854162496,0.37706497703640174,0.17074692269068667,6.864345738295318,11.739495798319327
NWICU,w/o medication-set block,1,0.7,2499,0.6900233023668965,0.425954143920961,0.2948448611149665,0.21093938662158898,4.740296118447379,11.739495798319327
NWICU,w/o medication-set block,1,0.8,2499,0.6900233023668965,0.25662596723481046,0.1643700648392457,0.2516668325206488,2.3997599039615847,11.739495798319327
NWICU,w/o medication-set block,1,0.9,2499,0.6900233023668965,0.05662279433304062,0.03355124426841952,0.22631578947368422,0.46378551420568226,11.739495798319327
NWICU,Prediction-only training,2,0.1,2499,0.692129465146139,0.5112429319017908,0.3588903370859065,0.09197319740471449,26.21608643457383,11.739495798319327
NWICU,Prediction-only training,2,0.2,2499,0.692129465146139,0.5813687746711332,0.42849303315438053,0.10117840595455162,17.81392557022809,11.739495798319327
NWICU,Prediction-only training,2,0.3,2499,0.692129465146139,0.603590593089217,0.45234874663838903,0.114377150538661,13.97278911564626,11.739495798319327
NWICU,Prediction-only training,2,0.4,2499,0.692129465146139,0.6019949925691932,0.45223173553318424,0.1308867806623871,11.404161664665866,11.739495798319327
NWICU,Prediction-only training,2,0.5,2499,0.692129465146139,0.5765775719803885,0.4279344203916199,0.1538887782578204,9.185274109643858,11.739495798319327
NWICU,Prediction-only training,2,0.6,2499,0.692129465146139,0.5311229600166011,0.38586984342482333,0.18281520106554822,7.116846738695478,11.739495798319327
NWICU,Prediction-only training,2,0.7,2499,0.692129465146139,0.4479404079375627,0.31281171502972727,0.22313636841551887,5.100840336134453,11.739495798319327
NWICU,Prediction-only training,2,0.8,2499,0.692129465146139,0.28343690536397165,0.1844221063898081,0.24330900243309003,2.719887955182073,11.739495798319327
NWICU,Prediction-only training,2,0.9,2499,0.692129465146139,0.0680221691389257,0.0409156829988134,0.21088861076345433,0.5774309723889556,11.739495798319327
NWICU,Fixed weight 0.05,2,0.1,2499,0.6924522274342019,0.5233993876197355,0.3704080142134443,0.08688795099649692,24.783113245298118,11.739495798319327
NWICU,Fixed weight 0.05,2,0.2,2499,0.6924522274342019,0.5844251612491101,0.4318000850916081,0.09047861222165715,17.493797519007604,11.739495798319327
NWICU,Fixed weight 0.05,2,0.3,2499,0.6924522274342019,0.6020559807797641,0.4508961034221604,0.10146116908795261,13.877551020408163,11.739495798319327
NWICU,Fixed weight 0.05,2,0.4,2499,0.6924522274342019,0.5974008254583677,0.44771806565747513,0.12000575043128235,11.244897959183673,11.739495798319327
NWICU,Fixed weight 0.05,2,0.5,2499,0.6924522274342019,0.5715453901391254,0.4235020743412806,0.1437654697420813,8.949179671868748,11.739495798319327
NWICU,Fixed weight 0.05,2,0.6,2499,0.6924522274342019,0.5205478483670347,0.3765296713530403,0.17482937073426835,6.84593837535014,11.739495798319327
NWICU,Fixed weight 0.05,2,0.7,2499,0.6924522274342019,0.4312955153184786,0.29916924674577866,0.2143820982795457,4.859143657462985,11.739495798319327
NWICU,Fixed weight 0.05,2,0.8,2499,0.6924522274342019,0.2705634895596103,0.17556220111954013,0.22908792111750206,2.5746298519407764,11.739495798319327
NWICU,Fixed weight 0.05,2,0.9,2499,0.6924522274342019,0.07119401236062038,0.043080122728724635,0.2176039119804401,0.5958383353341337,11.739495798319327
NWICU,Fixed weight 0.1,2,0.1,2499,0.6900012809802047,0.5214643453580227,0.3686058808158221,0.08747468022459516,24.951980792316927,11.739495798319327
NWICU,Fixed weight 0.1,2,0.2,2499,0.6900012809802047,0.584219734511849,0.4316355047393219,0.09190282005062893,17.414165666266506,11.739495798319327
NWICU,Fixed weight 0.1,2,0.3,2499,0.6900012809802047,0.6033647447953445,0.45251033582968425,0.10371421664574187,13.737094837935174,11.739495798319327
NWICU,Fixed weight 0.1,2,0.4,2499,0.6900012809802047,0.5975410557494961,0.4480414768240544,0.12243318146631448,11.11484593837535,11.739495798319327
NWICU,Fixed weight 0.1,2,0.5,2499,0.6900012809802047,0.5707206126651707,0.4230115311477118,0.14685347191878248,8.813525410164065,11.739495798319327
NWICU,Fixed weight 0.1,2,0.6,2499,0.6900012809802047,0.513980311543063,0.3704349710121993,0.18139088729016786,6.647058823529412,11.739495798319327
NWICU,Fixed weight 0.1,2,0.7,2499,0.6900012809802047,0.4107901131149974,0.2817126153048141,0.22527616184064317,4.504601840736295,11.739495798319327
NWICU,Fixed weight 0.1,2,0.8,2499,0.6900012809802047,0.22983939757283214,0.14635999014223702,0.24427821815339956,2.142857142857143,11.739495798319327
NWICU,Fixed weight 0.1,2,0.9,2499,0.6900012809802047,0.04246513547554008,0.024936108012099088,0.20223152022315202,0.3581432573029212,11.739495798319327
NWICU,Fixed weight 1,2,0.1,2499,0.69068018010061,0.5279489974769223,0.3749116853967544,0.09386282527156072,24.196478591436573,11.739495798319327
NWICU,Fixed weight 1,2,0.2,2499,0.69068018010061,0.5920750141324232,0.4395498619659097,0.10513491009242783,16.37094837935174,11.739495798319327
NWICU,Fixed weight 1,2,0.3,2499,0.69068018010061,0.606360561649939,0.45579156888695926,0.12018192103985426,12.870748299319727,11.739495798319327
NWICU,Fixed weight 1,2,0.4,2499,0.69068018010061,0.5942712122748658,0.44491734049259324,0.1407393887773519,10.402561024409763,11.739495798319327
NWICU,Fixed weight 1,2,0.5,2499,0.69068018010061,0.5633747649170261,0.4154408477458139,0.16542118852200927,8.31172468987595,11.739495798319327
NWICU,Fixed weight 1,2,0.6,2499,0.69068018010061,0.5030812137391447,0.36032249917169545,0.19947695440025276,6.346938775510204,11.739495798319327
NWICU,Fixed weight 1,2,0.7,2499,0.69068018010061,0.404602508100324,0.2760021805491299,0.24139359828735196,4.388155262104842,11.739495798319327
NWICU,Fixed weight 1,2,0.8,2499,0.69068018010061,0.2326851597263932,0.14759751472176574,0.25791051404463194,2.1688675470188077,11.739495798319327
NWICU,Fixed weight 1,2,0.9,2499,0.69068018010061,0.04998677364436449,0.02938972978173616,0.2388235294117647,0.4185674269707883,11.739495798319327
NWICU,w/o clinical associations,2,0.1,2499,0.6777253627704647,0.508190570455358,0.35617261722876,0.08378090309975023,25.86674669867947,11.739495798319327
NWICU,w/o clinical associations,2,0.2,2499,0.6777253627704647,0.5659188842128763,0.41323609030169445,0.08015092287893504,18.531012404961984,11.739495798319327
NWICU,w/o clinical associations,2,0.3,2499,0.6777253627704647,0.5858753272060043,0.4345801169463346,0.08884123871301425,14.2953181272509,11.739495798319327
NWICU,w/o clinical associations,2,0.4,2499,0.6777253627704647,0.5840575579835622,0.43453888528096657,0.11108979048487101,11.024809923969588,11.739495798319327
NWICU,w/o clinical associations,2,0.5,2499,0.6777253627704647,0.5531562129291743,0.40667115542632676,0.14449994312247283,8.381352541016406,11.739495798319327
NWICU,w/o clinical associations,2,0.6,2499,0.6777253627704647,0.49256991907130926,0.3514554983244158,0.18813905930470348,6.212484993997599,11.739495798319327
NWICU,w/o clinical associations,2,0.7,2499,0.6777253627704647,0.3930913235131639,0.2679894084729614,0.24753763241033266,4.248099239695878,11.739495798319327
NWICU,w/o clinical associations,2,0.8,2499,0.6777253627704647,0.21945730947156655,0.13926743328836558,0.2733990147783251,2.030012004801921,11.739495798319327
NWICU,w/o clinical associations,2,0.9,2499,0.6777253627704647,0.0352569291691458,0.02068778113581593,0.17452006980802792,0.3025210084033613,11.739495798319327
NWICU,w/o longitudinal history,2,0.1,2499,0.5932941735371553,0.4359814230871333,0.2910586549994065,0.10074646062034381,31.046418567426972,11.739495798319327
NWICU,w/o longitudinal history,2,0.2,2499,0.5932941735371553,0.49950571292463936,0.34781249651568735,0.11928605654048874,18.7374949979992,11.739495798319327
NWICU,w/o longitudinal history,2,0.3,2499,0.5932941735371553,0.5077548770901004,0.3562587985381342,0.12008478447955291,11.83953581432573,11.739495798319327
NWICU,w/o longitudinal history,2,0.4,2499,0.5932941735371553,0.47019902872044006,0.3255249693220446,0.12857176125381337,7.874349739895958,11.739495798319327
NWICU,w/o longitudinal history,2,0.5,2499,0.5932941735371553,0.41316112338083427,0.27844393770338816,0.1501507295309297,5.418167266906763,11.739495798319327
NWICU,w/o longitudinal history,2,0.6,2499,0.5932941735371553,0.3297215001485936,0.2147731327336157,0.1654640208458609,3.637855142056823,11.739495798319327
NWICU,w/o longitudinal history,2,0.7,2499,0.5932941735371553,0.217944147275805,0.13651507877244645,0.1858957739175525,2.0960384153661464,11.739495798319327
NWICU,w/o longitudinal history,2,0.8,2499,0.5932941735371553,0.10230422153945085,0.06159882890796862,0.23020883924235067,0.8811524609843937,11.739495798319327
NWICU,w/o longitudinal history,2,0.9,2499,0.5932941735371553,0.0174489347864084,0.009856060874549457,0.296,0.14285714285714285,11.739495798319327
NWICU,w/o training-case memory,2,0.1,2499,0.6876089259664084,0.5191010542963573,0.3665469307683481,0.08660109572494716,25.19607843137255,11.739495798319327
NWICU,w/o training-case memory,2,0.2,2499,0.6876089259664084,0.5759858544700623,0.42318084965162056,0.08482857136409488,18.078831532613044,11.739495798319327
NWICU,w/o training-case memory,2,0.3,2499,0.6876089259664084,0.5966182091700185,0.44520741915840495,0.09411513843863054,14.138055222088836,11.739495798319327
NWICU,w/o training-case memory,2,0.4,2499,0.6876089259664084,0.588602200202575,0.43892396271562406,0.11632145616067979,10.926370548219287,11.739495798319327
NWICU,w/o training-case memory,2,0.5,2499,0.6876089259664084,0.5518009544986859,0.4048217046916015,0.14802475502836512,8.346138455382153,11.739495798319327
NWICU,w/o training-case memory,2,0.6,2499,0.6876089259664084,0.49005882031826953,0.34939211969092365,0.19434392918777488,6.190876350540216,11.739495798319327
NWICU,w/o training-case memory,2,0.7,2499,0.6876089259664084,0.3965486781904265,0.27009618806992575,0.2498698981488365,4.256502601040416,11.739495798319327
NWICU,w/o training-case memory,2,0.8,2499,0.6876089259664084,0.22741194071857793,0.14273407839959593,0.2902668968264507,2.0724289715886353,11.739495798319327
NWICU,w/o training-case memory,2,0.9,2499,0.6876089259664084,0.03541049868377997,0.020399035386139287,0.28756476683937826,0.29411764705882354,11.739495798319327
NWICU,w/o medication-set block,2,0.1,2499,0.6903539455018639,0.5236595845050789,0.3706434786568375,0.0891459859794934,24.611844737895158,11.739495798319327
NWICU,w/o medication-set block,2,0.2,2499,0.6903539455018639,0.5851577452251137,0.43251379773152626,0.0910546475681401,17.34293717486995,11.739495798319327
NWICU,w/o medication-set block,2,0.3,2499,0.6903539455018639,0.6013834599358027,0.45050947670021974,0.10384536294468436,13.704281712685074,11.739495798319327
NWICU,w/o medication-set block,2,0.4,2499,0.6903539455018639,0.5946453448025311,0.4455362684283194,0.122545596572416,11.042416966786714,11.739495798319327
NWICU,w/o medication-set block,2,0.5,2499,0.6903539455018639,0.5662068040083772,0.4186577938847691,0.14751700363365322,8.747098839535814,11.739495798319327
NWICU,w/o medication-set block,2,0.6,2499,0.6903539455018639,0.5113700067531836,0.3688152700435529,0.18428614519995554,6.625050020008003,11.739495798319327
NWICU,w/o medication-set block,2,0.7,2499,0.6903539455018639,0.41504748447783296,0.28554101465924214,0.23460034412638825,4.6070428171268505,11.739495798319327
NWICU,w/o medication-set block,2,0.8,2499,0.6903539455018639,0.2504480618774285,0.16086220493775152,0.2709614446071254,2.3617446978791516,11.739495798319327
NWICU,w/o medication-set block,2,0.9,2499,0.6903539455018639,0.05039176645063673,0.029781933014329028,0.21144278606965175,0.41536614645858344,11.739495798319327
NWICU,EviDrug,0,0.1,2499,0.6913431068313614,0.5077129689584834,0.35557021032475256,0.09108868446116009,26.465386154461786,11.739495798319327
NWICU,EviDrug,0,0.2,2499,0.6913431068313614,0.5818941956695759,0.4288642238205069,0.09364564599268574,17.692276910764306,11.739495798319327
NWICU,EviDrug,0,0.3,2499,0.6913431068313614,0.6035604337581973,0.4524438594877866,0.10772617725254939,13.615846338535414,11.739495798319327
NWICU,EviDrug,0,0.4,2499,0.6913431068313614,0.5974915138182056,0.44789346110619693,0.12732833597911164,10.957182873149259,11.739495798319327
NWICU,EviDrug,0,0.5,2499,0.6913431068313614,0.5682517899996837,0.42001397988871925,0.1523640729518038,8.732693077230893,11.739495798319327
NWICU,EviDrug,0,0.6,2499,0.6913431068313614,0.5193210117472749,0.37494386943356206,0.18648373186985495,6.731892757102841,11.739495798319327
NWICU,EviDrug,0,0.7,2499,0.6913431068313614,0.43076064595340524,0.2983282994149393,0.23462908011869435,4.8119247699079635,11.739495798319327
NWICU,EviDrug,0,0.8,2499,0.6913431068313614,0.2663974274931509,0.1714390662880424,0.27404814004376365,2.550220088035214,11.739495798319327
NWICU,EviDrug,0,0.9,2499,0.6913431068313614,0.06153587868226182,0.03656580744806812,0.2233948988566403,0.5066026410564226,11.739495798319327
NWICU,EviDrug,1,0.1,2499,0.6901345285665612,0.5141338090861499,0.36145638096335253,0.08484826511852021,25.615046018407362,11.739495798319327
NWICU,EviDrug,1,0.2,2499,0.6901345285665612,0.5810961405337017,0.4279500604655148,0.08860008435379985,17.751500600240096,11.739495798319327
NWICU,EviDrug,1,0.3,2499,0.6901345285665612,0.6007059881753384,0.4497051839427911,0.10156009482174742,13.868347338935575,11.739495798319327
NWICU,EviDrug,1,0.4,2499,0.6901345285665612,0.5972760351700722,0.4481767777197185,0.12117832694657665,11.130852340936375,11.739495798319327
NWICU,EviDrug,1,0.5,2499,0.6901345285665612,0.5712465755225414,0.42364066383747107,0.14610930215348183,8.86594637855142,11.739495798319327
NWICU,EviDrug,1,0.6,2499,0.6901345285665612,0.5165594874862092,0.3734481554554046,0.18145288370627166,6.7250900360144055,11.739495798319327
NWICU,EviDrug,1,0.7,2499,0.6901345285665612,0.42234411925337606,0.2916597464235714,0.22388421978822173,4.723489395758303,11.739495798319327
NWICU,EviDrug,1,0.8,2499,0.6901345285665612,0.26255542892836126,0.16890989336472342,0.2652490207050923,2.4693877551020407,11.739495798319327
NWICU,EviDrug,1,0.9,2499,0.6901345285665612,0.06256741581894679,0.037210476076112685,0.25821596244131456,0.5110044017607043,11.739495798319327
NWICU,EviDrug,2,0.1,2499,0.6912426905060642,0.5162837308374834,0.3638065241961985,0.08842376447685162,25.614645858343337,11.739495798319327
NWICU,EviDrug,2,0.2,2499,0.6912426905060642,0.5827469488835025,0.4299428417275667,0.09194728036810823,17.822328931572628,11.739495798319327
NWICU,EviDrug,2,0.3,2499,0.6912426905060642,0.6034173057480302,0.45248251840080095,0.1034965975717761,14.018807523009203,11.739495798319327
NWICU,EviDrug,2,0.4,2499,0.6912426905060642,0.6013181830943077,0.45171044799925686,0.12087664441251866,11.345738295318128,11.739495798319327
NWICU,EviDrug,2,0.5,2499,0.6912426905060642,0.5735773429785919,0.4255398415335673,0.14429908502215347,9.051620648259304,11.739495798319327
NWICU,EviDrug,2,0.6,2499,0.6912426905060642,0.5223138321037318,0.3779681250608107,0.17766083605099317,6.890756302521009,11.739495798319327
NWICU,EviDrug,2,0.7,2499,0.6912426905060642,0.42791968141733816,0.2955166544901138,0.22018375298017095,4.791516606642657,11.739495798319327
NWICU,EviDrug,2,0.8,2499,0.6912426905060642,0.25996464028062677,0.16693844204489589,0.24291098348887294,2.4521808723489396,11.739495798319327
NWICU,EviDrug,2,0.9,2499,0.6912426905060642,0.05903505303810537,0.03510132288578824,0.22036727879799667,0.49939975990396157,11.739495798319327
NWICU,Extended backbone,0,0.1,2499,0.6752389371742439,0.49757393989322296,0.34626152818954825,0.10081142812466842,26.592637054821928,11.739495798319327
NWICU,Extended backbone,0,0.2,2499,0.6752389371742439,0.5709132535727116,0.41795618764219833,0.10419210521048101,17.575030012004802,11.739495798319327
NWICU,Extended backbone,0,0.3,2499,0.6752389371742439,0.5933531399053139,0.4422007816832855,0.11869517069541294,13.270108043217286,11.739495798319327
NWICU,Extended backbone,0,0.4,2499,0.6752389371742439,0.5828125690996234,0.43331556929749004,0.1407297350961637,10.503801520608244,11.739495798319327
NWICU,Extended backbone,0,0.5,2499,0.6752389371742439,0.551992618396275,0.40490290519715166,0.16875061106101918,8.277310924369749,11.739495798319327
NWICU,Extended backbone,0,0.6,2499,0.6752389371742439,0.4908202843682652,0.3493271311129473,0.21365201766863817,6.244497799119648,11.739495798319327
NWICU,Extended backbone,0,0.7,2499,0.6752389371742439,0.39768299265801776,0.27115486386878235,0.28493788819875776,4.352140856342537,11.739495798319327
NWICU,Extended backbone,0,0.8,2499,0.6752389371742439,0.2367020136542059,0.14984120581583268,0.36215466420067044,2.237294917967187,11.739495798319327
NWICU,Extended backbone,0,0.9,2499,0.6752389371742439,0.041734749519463904,0.024268808348099854,0.2364341085271318,0.3457382953181273,11.739495798319327
NWICU,Extended backbone,1,0.1,2499,0.6778333436956014,0.49868518648229126,0.3470390121475274,0.09677793967812263,26.656262505002,11.739495798319327
NWICU,Extended backbone,1,0.2,2499,0.6778333436956014,0.5693111962481033,0.4161885385561934,0.10046819996127494,18.04121648659464,11.739495798319327
NWICU,Extended backbone,1,0.3,2499,0.6778333436956014,0.5907954854934699,0.4394265022432577,0.11284982741259947,13.806722689075631,11.739495798319327
NWICU,Extended backbone,1,0.4,2499,0.6778333436956014,0.5849383257744395,0.4351941694561166,0.13170689834883537,10.956382553021209,11.739495798319327
NWICU,Extended backbone,1,0.5,2499,0.6778333436956014,0.5561298369992839,0.40957953089732513,0.1582225752702755,8.641056422569028,11.739495798319327
NWICU,Extended backbone,1,0.6,2499,0.6778333436956014,0.49954408251164867,0.3584514293154158,0.1993167590186175,6.562625050020008,11.739495798319327
NWICU,Extended backbone,1,0.7,2499,0.6778333436956014,0.4115529775435309,0.28352497171294005,0.2581569115815691,4.64625850340136,11.739495798319327
NWICU,Extended backbone,1,0.8,2499,0.6778333436956014,0.26413372877218244,0.17102792952852008,0.3234218864245674,2.6014405762304924,11.739495798319327
NWICU,Extended backbone,1,0.9,2499,0.6778333436956014,0.06654206088655706,0.03884989818622755,0.28365384615384615,0.5782312925170068,11.739495798319327
NWICU,Extended backbone,2,0.1,2499,0.6777690086618727,0.5133703635699611,0.3604092874529352,0.10050821726318683,25.08843537414966,11.739495798319327
NWICU,Extended backbone,2,0.2,2499,0.6777690086618727,0.5793089217003232,0.4267979226219237,0.1058471725316388,16.8031212484994,11.739495798319327
NWICU,Extended backbone,2,0.3,2499,0.6777690086618727,0.5953361972782962,0.44456366566476485,0.11837540296936336,12.987595038015206,11.739495798319327
NWICU,Extended backbone,2,0.4,2499,0.6777690086618727,0.5826649122035003,0.43369141672944356,0.13865563263153624,10.398959583833534,11.739495798319327
NWICU,Extended backbone,2,0.5,2499,0.6777690086618727,0.5494900102528603,0.4034111481752042,0.16294423667551136,8.280512204881953,11.739495798319327
NWICU,Extended backbone,2,0.6,2499,0.6777690086618727,0.49068548919203236,0.35045663494791873,0.19966067305674107,6.305722288915566,11.739495798319327
NWICU,Extended backbone,2,0.7,2499,0.6777690086618727,0.39803073210537643,0.27274185528491673,0.2507533860979568,4.440976390556222,11.739495798319327
NWICU,Extended backbone,2,0.8,2499,0.6777690086618727,0.23527206235081086,0.1495376600448742,0.28055145248645985,2.2877150860344138,11.739495798319327
NWICU,Extended backbone,2,0.9,2499,0.6777690086618727,0.049834682593987156,0.029485997110534446,0.1682769726247987,0.4425770308123249,11.739495798319327
NWICU,RETAIN,0,0.1,2499,0.5840386839134152,0.44607738555941906,0.2995411999349597,0.1042863346962856,29.17126850740296,11.739495798319327
NWICU,RETAIN,0,0.2,2499,0.5840386839134152,0.4982579760017544,0.34595818177572224,0.124367158763409,18.21328531412565,11.739495798319327
NWICU,RETAIN,0,0.3,2499,0.5840386839134152,0.5020014815199496,0.3502596548718158,0.13410283413206156,12.414165666266507,11.739495798319327
NWICU,RETAIN,0,0.4,2499,0.5840386839134152,0.470084229207398,0.32407188911136436,0.13770201266911158,8.795918367346939,11.739495798319327
NWICU,RETAIN,0,0.5,2499,0.5840386839134152,0.415033795511076,0.27971063202145874,0.14646571164360225,6.262104841936774,11.739495798319327
NWICU,RETAIN,0,0.6,2499,0.5840386839134152,0.3429903490683942,0.2250094794744487,0.15829215997016874,4.325330132052821,11.739495798319327
NWICU,RETAIN,0,0.7,2499,0.5840386839134152,0.23890110665489137,0.15220495392390987,0.1650132275132275,2.664265706282513,11.739495798319327
NWICU,RETAIN,0,0.8,2499,0.5840386839134152,0.1267246822245316,0.0780932864520706,0.1743827160493827,1.3065226090436175,11.739495798319327
NWICU,RETAIN,0,0.9,2499,0.5840386839134152,0.040160213316461905,0.024246544509458838,0.20465772759350742,0.3953581432573029,11.739495798319327
NWICU,Deepr,0,0.1,2499,0.565885277792969,0.4305443921916033,0.28664164283318483,0.10070154141257308,30.741896758703483,11.739495798319327
NWICU,Deepr,0,0.2,2499,0.565885277792969,0.48593819773886077,0.33503163389506,0.11909256174956184,18.821528611444577,11.739495798319327
NWICU,Deepr,0,0.3,2499,0.565885277792969,0.4912428637638298,0.3401524195026998,0.13164477027287033,12.37935174069628,11.739495798319327
NWICU,Deepr,0,0.4,2499,0.565885277792969,0.46772403753377884,0.3206530212361423,0.1525134819924441,8.734293717486995,11.739495798319327
NWICU,Deepr,0,0.5,2499,0.565885277792969,0.4245434662465264,0.285602102513002,0.18459490371814824,6.409763905562225,11.739495798319327
NWICU,Deepr,0,0.6,2499,0.565885277792969,0.36448259278272765,0.2390266790314333,0.23059696012923123,4.598639455782313,11.739495798319327
NWICU,Deepr,0,0.7,2499,0.565885277792969,0.2723626472437608,0.17215456359662185,0.28125535928657175,2.931172468987595,11.739495798319327
NWICU,Deepr,0,0.8,2499,0.565885277792969,0.14029800662617659,0.08484488698198062,0.3407335907335907,1.3201280512204883,11.739495798319327
NWICU,Deepr,0,0.9,2499,0.565885277792969,0.03166009640332537,0.018224019918235686,0.5413533834586466,0.26450580232092835,11.739495798319327
NWICU,Transformer,0,0.1,2499,0.5842501560865693,0.4415621185734988,0.2962725272670683,0.09949967534928791,30.335734293717486,11.739495798319327
NWICU,Transformer,0,0.2,2499,0.5842501560865693,0.49255331194493146,0.3410013409560619,0.11605351103115426,19.1656662665066,11.739495798319327
NWICU,Transformer,0,0.3,2499,0.5842501560865693,0.5000090191711873,0.34828418445198667,0.12557460364075393,13.234093637454983,11.739495798319327
NWICU,Transformer,0,0.4,2499,0.5842501560865693,0.4781639258732827,0.3306624021793243,0.13139503699380017,9.317326930772309,11.739495798319327
NWICU,Transformer,0,0.5,2499,0.5842501560865693,0.42641934703026796,0.2890969611461384,0.14035810442996072,6.637855142056822,11.739495798319327
NWICU,Transformer,0,0.6,2499,0.5842501560865693,0.35409181980188825,0.23354533597427282,0.14703626913573234,4.5870348139255706,11.739495798319327
NWICU,Transformer,0,0.7,2499,0.5842501560865693,0.25986455343824094,0.1670937264516201,0.1530902959474388,2.9091636654661865,11.739495798319327
NWICU,Transformer,0,0.8,2499,0.5842501560865693,0.14828355793786002,0.09319079319984226,0.1548219691509298,1.4849939975990396,11.739495798319327
NWICU,Transformer,0,0.9,2499,0.5842501560865693,0.05230323768134746,0.03213023631782423,0.16302186878727634,0.4677871148459384,11.739495798319327
NWICU,GAMENet,0,0.1,2499,0.5790517220599818,0.4309662802787996,0.2859529895230836,0.09999300006263102,32.18807523009204,11.739495798319327
NWICU,GAMENet,0,0.2,2499,0.5790517220599818,0.48541577115357504,0.3343826690378333,0.11282542599297618,22.35094037615046,11.739495798319327
NWICU,GAMENet,0,0.3,2499,0.5790517220599818,0.5037466663275403,0.35204113066255,0.12163898725733513,17.29611844737895,11.739495798319327
NWICU,GAMENet,0,0.4,2499,0.5790517220599818,0.504063678825752,0.3533048480799567,0.13096181241329033,13.85674269707883,11.739495798319327
NWICU,GAMENet,0,0.5,2499,0.5790517220599818,0.49100588243432586,0.34256242451242636,0.14017888243423934,11.118447378951581,11.739495798319327
NWICU,GAMENet,0,0.6,2499,0.5790517220599818,0.460850060023876,0.3175408743221372,0.1491859211200877,8.73469387755102,11.739495798319327
NWICU,GAMENet,0,0.7,2499,0.5790517220599818,0.40675994821415545,0.273946427205172,0.15926929328895426,6.460184073629452,11.739495798319327
NWICU,GAMENet,0,0.8,2499,0.5790517220599818,0.30756507963677826,0.2003343203610936,0.173236550550481,4.073629451780712,11.739495798319327
NWICU,GAMENet,0,0.9,2499,0.5790517220599818,0.12229457002403059,0.07522773798604135,0.18725471874415997,1.358143257302921,11.739495798319327
NWICU,MeLU,0,0.1,2499,0.5615091862641308,0.4365704923658186,0.2920138918697828,0.09936390630615542,29.22689075630252,11.739495798319327
NWICU,MeLU,0,0.2,2499,0.5615091862641308,0.47734034780680384,0.32778752673719674,0.125492134751394,17.93797519007603,11.739495798319327
NWICU,MeLU,0,0.3,2499,0.5615091862641308,0.47383399366356166,0.3257885180981679,0.13923102711127947,12.535414165666266,11.739495798319327
NWICU,MeLU,0,0.4,2499,0.5615091862641308,0.4424245493532313,0.30054144462857224,0.14496884476219885,9.13405362144858,11.739495798319327
NWICU,MeLU,0,0.5,2499,0.5615091862641308,0.3948150535280368,0.2636429098708992,0.15887579958898956,6.598239295718288,11.739495798319327
NWICU,MeLU,0,0.6,2499,0.5615091862641308,0.3168898731268927,0.2065509128269624,0.18161235777949733,4.481792717086835,11.739495798319327
NWICU,MeLU,0,0.7,2499,0.5615091862641308,0.2243353664984678,0.14276136605592785,0.20886776482843936,2.729091636654662,11.739495798319327
NWICU,MeLU,0,0.8,2499,0.5615091862641308,0.12890188456942964,0.07957567220573632,0.23356535189481825,1.350140056022409,11.739495798319327
NWICU,MeLU,0,0.9,2499,0.5615091862641308,0.03631008330466798,0.021287133531951927,0.2686804451510334,0.3325330132052821,11.739495798319327
NWICU,MICRON,0,0.1,2499,0.5553868032314354,0.43583847844895784,0.2908723501140665,0.11715538384105806,28.45098039215686,11.739495798319327
NWICU,MICRON,0,0.2,2499,0.5553868032314354,0.48105902438934134,0.33036927305218394,0.1399765787447498,18.106442577030812,11.739495798319327
NWICU,MICRON,0,0.3,2499,0.5553868032314354,0.4817092448423244,0.33265596996326363,0.14991704142590886,12.729891956782714,11.739495798319327
NWICU,MICRON,0,0.4,2499,0.5553868032314354,0.45021110252921087,0.307813220294764,0.15444832241282802,9.056822729091637,11.739495798319327
NWICU,MICRON,0,0.5,2499,0.5553868032314354,0.3997979246734635,0.26780171391534835,0.1591794078909695,6.638255302120848,11.739495798319327
NWICU,MICRON,0,0.6,2499,0.5553868032314354,0.34322459346363976,0.22475465134825204,0.1628415300546448,4.848739495798319,11.739495798319327
NWICU,MICRON,0,0.7,2499,0.5553868032314354,0.25200089424029826,0.15991008996320238,0.15575392038600724,3.1072428971588635,11.739495798319327
NWICU,MICRON,0,0.8,2499,0.5553868032314354,0.14628653243442222,0.0907694318091635,0.1518301927658653,1.6586634653861545,11.739495798319327
NWICU,MICRON,0,0.9,2499,0.5553868032314354,0.05714460434162635,0.03453333201378593,0.14350945857795172,0.6302521008403361,11.739495798319327
NWICU,SafeDrug,0,0.1,2499,0.5268193035925957,0.4175034353876024,0.275377749343497,0.07556218914446243,29.779911964785914,11.739495798319327
NWICU,SafeDrug,0,0.2,2499,0.5268193035925957,0.45068774032434955,0.3038415370157561,0.08501035796796276,21.605842336934774,11.739495798319327
NWICU,SafeDrug,0,0.3,2499,0.5268193035925957,0.4573911678904142,0.30996180312892635,0.08022849045742372,18.933973589435773,11.739495798319327
NWICU,SafeDrug,0,0.4,2499,0.5268193035925957,0.4699683073470004,0.3214465953035421,0.09076875077187076,15.563425370148058,11.739495798319327
NWICU,SafeDrug,0,0.5,2499,0.5268193035925957,0.4591791923545995,0.3122452499175315,0.08058515221865148,12.397358943577432,11.739495798319327
NWICU,SafeDrug,0,0.6,2499,0.5268193035925957,0.435600602324097,0.2923819033810359,0.047458770408303735,10.3937575030012,11.739495798319327
NWICU,SafeDrug,0,0.7,2499,0.5268193035925957,0.42452517111864585,0.28375022559330043,0.048865573770491805,9.047218887555022,11.739495798319327
NWICU,SafeDrug,0,0.8,2499,0.5268193035925957,0.39609554414572423,0.2620402674265623,0.05231260846808628,7.07923169267707,11.739495798319327
NWICU,SafeDrug,0,0.9,2499,0.5268193035925957,0.26991922563170645,0.1698954003265655,0.06788813886210222,3.533813525410164,11.739495798319327
NWICU,MoleRec,0,0.1,2499,0.5609861723307169,0.43246394385841186,0.28801609314642057,0.07515173090448116,29.941976790716286,11.739495798319327
NWICU,MoleRec,0,0.2,2499,0.5609861723307169,0.4643965869064097,0.31573676596469935,0.07942008927026746,23.559423769507802,11.739495798319327
NWICU,MoleRec,0,0.3,2499,0.5609861723307169,0.47916792722725277,0.32883712748731736,0.08223373735791056,20.156462585034014,11.739495798319327
NWICU,MoleRec,0,0.4,2499,0.5609861723307169,0.4885667116065705,0.3373687225373338,0.08380751349712148,17.69907963185274,11.739495798319327
NWICU,MoleRec,0,0.5,2499,0.5609861723307169,0.4923023528042623,0.34113666169023993,0.08490022054321399,15.754301720688275,11.739495798319327
NWICU,MoleRec,0,0.6,2499,0.5609861723307169,0.4931935429664651,0.3426065221915149,0.08612150726728893,13.919167667066827,11.739495798319327
NWICU,MoleRec,0,0.7,2499,0.5609861723307169,0.48617331931469954,0.337117658961741,0.08687172463077655,11.989595838335335,11.739495798319327
NWICU,MoleRec,0,0.8,2499,0.5609861723307169,0.4666335666748579,0.32167725331597163,0.09026412640229392,9.640656262505003,11.739495798319327
NWICU,MoleRec,0,0.9,2499,0.5609861723307169,0.3890539592119098,0.26074903070454164,0.10180004476132622,6.216086434573829,11.739495798319327
NWICU,ARCI,0,0.1,2499,0.6267730758178265,0.46899710140456463,0.3216942794677627,0.07885901770458428,28.86674669867947,11.739495798319327
NWICU,ARCI,0,0.2,2499,0.6267730758178265,0.5071094980618879,0.3563710604785124,0.0866369588258568,23.15686274509804,11.739495798319327
NWICU,ARCI,0,0.3,2499,0.6267730758178265,0.5279524290102535,0.3755831106909415,0.09349401588521244,19.98559423769508,11.739495798319327
NWICU,ARCI,0,0.4,2499,0.6267730758178265,0.5398393553118365,0.38708992954574445,0.10073272720297695,17.67266906762705,11.739495798319327
NWICU,ARCI,0,0.5,2499,0.6267730758178265,0.548001863051428,0.3952764657218823,0.10801342774786252,15.713885554221688,11.739495798319327
NWICU,ARCI,0,0.6,2499,0.6267730758178265,0.5532441743112065,0.4009254976386389,0.11606939386029244,13.880752300920369,11.739495798319327
NWICU,ARCI,0,0.7,2499,0.6267730758178265,0.5510321898031701,0.39991385824610176,0.12682658147668752,11.986794717887156,11.739495798319327
NWICU,ARCI,0,0.8,2499,0.6267730758178265,0.5339081742853494,0.3847766933667095,0.14281624278284105,9.917567026810724,11.739495798319327
NWICU,ARCI,0,0.9,2499,0.6267730758178265,0.48184188990304416,0.33955076807613843,0.1698110402450084,7.154861944777911,11.739495798319327
NWICU,SSPNet,0,0.1,2499,0.6702925740883425,0.5440516394303052,0.39030886597709885,0.08357509520378757,21.871948779511804,11.739495798319327
NWICU,SSPNet,0,0.2,2499,0.6702925740883425,0.5667208069835855,0.4129162138040424,0.08799686828824445,18.95078031212485,11.739495798319327
NWICU,SSPNet,0,0.3,2499,0.6702925740883425,0.5748864002091756,0.42134167554193674,0.09032025908600216,17.501000400160063,11.739495798319327
NWICU,SSPNet,0,0.4,2499,0.6702925740883425,0.5799098548588291,0.42630005342904104,0.09164836519283777,16.365346138455383,11.739495798319327
NWICU,SSPNet,0,0.5,2499,0.6702925740883425,0.5818934052013015,0.4284071058879341,0.09167699317649847,15.244097639055623,11.739495798319327
NWICU,SSPNet,0,0.6,2499,0.6702925740883425,0.582227021428087,0.4293206616612979,0.09219255997775958,13.977591036414566,11.739495798319327
NWICU,SSPNet,0,0.7,2499,0.6702925740883425,0.5785768769130545,0.4258109018511927,0.09485137439969679,12.487795118047218,11.739495798319327
NWICU,SSPNet,0,0.8,2499,0.6702925740883425,0.5595325370693813,0.408958266167126,0.10183188271842666,10.438175270108044,11.739495798319327
NWICU,SSPNet,0,0.9,2499,0.6702925740883425,0.4919032039535853,0.3497690926073917,0.12398484747790257,7.012404961984794,11.739495798319327
NWICU,MetaDrug,0,0.1,2499,0.6185899676400002,0.45987244767714486,0.3119502618293653,0.10057143878004277,29.952781112444978,11.739495798319327
NWICU,MetaDrug,0,0.2,2499,0.6185899676400002,0.5207287036106714,0.3676852775960518,0.11671355619651047,19.16966786714686,11.739495798319327
NWICU,MetaDrug,0,0.3,2499,0.6185899676400002,0.5292650383810201,0.3765590717797606,0.12638380873582497,13.815126050420169,11.739495798319327
NWICU,MetaDrug,0,0.4,2499,0.6185899676400002,0.5137188306845641,0.3631701165331799,0.13632939666070598,10.375350140056023,11.739495798319327
NWICU,MetaDrug,0,0.5,2499,0.6185899676400002,0.4804246781112381,0.33477101494284733,0.1468169628450933,7.888355342136855,11.739495798319327
NWICU,MetaDrug,0,0.6,2499,0.6185899676400002,0.4280800479042559,0.2920913672548654,0.16126946811636791,5.86234493797519,11.739495798319327
NWICU,MetaDrug,0,0.7,2499,0.6185899676400002,0.3552226250724146,0.2357976560599606,0.17841967946328738,4.138855542216887,11.739495798319327
NWICU,MetaDrug,0,0.8,2499,0.6185899676400002,0.24675131114013624,0.15697989888625033,0.18825224614341413,2.52140856342537,11.739495798319327
NWICU,MetaDrug,0,0.9,2499,0.6185899676400002,0.10864585832860613,0.06620891741356597,0.18916008614501076,0.9655862344937975,11.739495798319327
MIMIC-IV,Prediction-only training,0,0.1,17334,0.7775412982332275,0.5340191137996911,0.3879087053705159,0.05462282811985808,49.62599515403254,21.950559593861776
MIMIC-IV,Prediction-only training,0,0.2,17334,0.7775412982332275,0.612570868426211,0.46484527233231976,0.054782773335228276,34.79727702780662,21.950559593861776
MIMIC-IV,Prediction-only training,0,0.3,17334,0.7775412982332275,0.645335480653191,0.49874226932673077,0.057427982949822855,26.453732548748125,21.950559593861776
MIMIC-IV,Prediction-only training,0,0.4,17334,0.7775412982332275,0.6522796019974674,0.5063722268851273,0.06145026906222627,20.85964001384562,21.950559593861776
MIMIC-IV,Prediction-only training,0,0.5,17334,0.7775412982332275,0.641373315908773,0.4953765013566206,0.06638443025200827,16.7339333102573,21.950559593861776
MIMIC-IV,Prediction-only training,0,0.6,17334,0.7775412982332275,0.6132646207425266,0.4666116963023277,0.07233433644234823,13.448078920041537,21.950559593861776
MIMIC-IV,Prediction-only training,0,0.7,17334,0.7775412982332275,0.5619123280240165,0.41626950754653463,0.08019554859379768,10.504788277373947,21.950559593861776
MIMIC-IV,Prediction-only training,0,0.8,17334,0.7775412982332275,0.4783460475901123,0.3406021801550288,0.08824223103439338,7.713799469251183,21.950559593861776
MIMIC-IV,Prediction-only training,0,0.9,17334,0.7775412982332275,0.32987085901030966,0.22216980826641264,0.08414593191879102,4.657782392984886,21.950559593861776
MIMIC-IV,Fixed weight 0.05,0,0.1,17334,0.7762648134467267,0.5464094279598493,0.39974625919713574,0.052752535636686186,47.20110764970578,21.950559593861776
MIMIC-IV,Fixed weight 0.05,0,0.2,17334,0.7762648134467267,0.6171766488498514,0.4698239433943905,0.05077312384213213,33.641052267220495,21.950559593861776
MIMIC-IV,Fixed weight 0.05,0,0.3,17334,0.7762648134467267,0.6446177531348909,0.4985739039724244,0.052178904903920714,26.034844813661014,21.950559593861776
MIMIC-IV,Fixed weight 0.05,0,0.4,17334,0.7762648134467267,0.6491108906319148,0.5036766507755577,0.055497029116194,20.721414560978424,21.950559593861776
MIMIC-IV,Fixed weight 0.05,0,0.5,17334,0.7762648134467267,0.6366785133764649,0.49109496366336625,0.06013889666587384,16.723491404176762,21.950559593861776
MIMIC-IV,Fixed weight 0.05,0,0.6,17334,0.7762648134467267,0.6057383697534428,0.45971035065113147,0.06626846296110747,13.430887273566402,21.950559593861776
MIMIC-IV,Fixed weight 0.05,0,0.7,17334,0.7762648134467267,0.5528887062649618,0.40833259081452217,0.07479544861394744,10.4384446752048,21.950559593861776
MIMIC-IV,Fixed weight 0.05,0,0.8,17334,0.7762648134467267,0.46882984206109923,0.33283021725206136,0.08433934773012021,7.635571708780431,21.950559593861776
MIMIC-IV,Fixed weight 0.05,0,0.9,17334,0.7762648134467267,0.31944573949815447,0.21293315861385348,0.08586725479854884,4.54194069458867,21.950559593861776
MIMIC-IV,Fixed weight 0.1,0,0.1,17334,0.7761518362239399,0.5400975733752368,0.39325206753745057,0.05219007379136128,48.17733933310257,21.950559593861776
MIMIC-IV,Fixed weight 0.1,0,0.2,17334,0.7761518362239399,0.6137648503784121,0.46588995491798413,0.048383396935854986,34.252913349486555,21.950559593861776
MIMIC-IV,Fixed weight 0.1,0,0.3,17334,0.7761518362239399,0.6425357673522873,0.4958656853927453,0.04914140172512695,26.406542056074766,21.950559593861776
MIMIC-IV,Fixed weight 0.1,0,0.4,17334,0.7761518362239399,0.6497764175370522,0.503794443566697,0.05302487253587036,20.821795315564785,21.950559593861776
MIMIC-IV,Fixed weight 0.1,0,0.5,17334,0.7761518362239399,0.638527767075266,0.4924473916571921,0.059420774874501224,16.573093342563748,21.950559593861776
MIMIC-IV,Fixed weight 0.1,0,0.6,17334,0.7761518362239399,0.6097125435085508,0.46316245081694274,0.06880312120366688,13.210684204453674,21.950559593861776
MIMIC-IV,Fixed weight 0.1,0,0.7,17334,0.7761518362239399,0.560114646816433,0.4146223799632072,0.0816084515944559,10.315680166147455,21.950559593861776
MIMIC-IV,Fixed weight 0.1,0,0.8,17334,0.7761518362239399,0.4785413215638328,0.3405973294190963,0.09551174163802428,7.635052497980847,21.950559593861776
MIMIC-IV,Fixed weight 0.1,0,0.9,17334,0.7761518362239399,0.33328043449031547,0.22307048711937685,0.0979466657919769,4.659628475827852,21.950559593861776
MIMIC-IV,Fixed weight 1,0,0.1,17334,0.777726273621157,0.5355141862954106,0.3877708300990563,0.05663653190517675,48.560863043729086,21.950559593861776
MIMIC-IV,Fixed weight 1,0,0.2,17334,0.777726273621157,0.6145421875300807,0.4658434993812985,0.05687338584465555,33.88611976462444,21.950559593861776
MIMIC-IV,Fixed weight 1,0,0.3,17334,0.777726273621157,0.6465709530165086,0.49968827651036407,0.059483930858023844,25.827102803738317,21.950559593861776
MIMIC-IV,Fixed weight 1,0,0.4,17334,0.777726273621157,0.6523458158005566,0.5062621478786286,0.06395269645357228,20.318218530056537,21.950559593861776
MIMIC-IV,Fixed weight 1,0,0.5,17334,0.777726273621157,0.64048350466427,0.4945304906417242,0.06950980916599611,16.311699550017305,21.950559593861776
MIMIC-IV,Fixed weight 1,0,0.6,17334,0.777726273621157,0.610801536427982,0.4643138012768637,0.07742336303884094,13.095246336679358,21.950559593861776
MIMIC-IV,Fixed weight 1,0,0.7,17334,0.777726273621157,0.5588726403413827,0.4132820637956251,0.08749997137030864,10.228164301373024,21.950559593861776
MIMIC-IV,Fixed weight 1,0,0.8,17334,0.777726273621157,0.47422131507799264,0.33671352245982733,0.09841687824515657,7.498442367601246,21.950559593861776
MIMIC-IV,Fixed weight 1,0,0.9,17334,0.777726273621157,0.32258337968589057,0.21469815708068468,0.09454179534334987,4.467578170070382,21.950559593861776
MIMIC-IV,w/o clinical associations,0,0.1,17334,0.7522960123236941,0.5294234852936172,0.3831673959239926,0.055614525830678226,48.565362870658824,21.950559593861776
MIMIC-IV,w/o clinical associations,0,0.2,17334,0.7522960123236941,0.6024402842741124,0.45449037840717516,0.05097758870287822,33.81481481481482,21.950559593861776
MIMIC-IV,w/o clinical associations,0,0.3,17334,0.7522960123236941,0.6282589641183893,0.48121676021849846,0.05190342900814868,25.737913926387446,21.950559593861776
MIMIC-IV,w/o clinical associations,0,0.4,17334,0.7522960123236941,0.6310446555554821,0.48436951489197166,0.05655040353880062,20.166782046844354,21.950559593861776
MIMIC-IV,w/o clinical associations,0,0.5,17334,0.7522960123236941,0.6147696656823644,0.46766182298716624,0.06357514285593854,16.018287758163147,21.950559593861776
MIMIC-IV,w/o clinical associations,0,0.6,17334,0.7522960123236941,0.5809812802753551,0.43416811005109274,0.07229767348466179,12.648436598592362,21.950559593861776
MIMIC-IV,w/o clinical associations,0,0.7,17334,0.7522960123236941,0.5203664047088022,0.3771077378061373,0.08193158845209138,9.645032883350641,21.950559593861776
MIMIC-IV,w/o clinical associations,0,0.8,17334,0.7522960123236941,0.4222563308739564,0.2927395591139917,0.0889987482972581,6.760989961924541,21.950559593861776
MIMIC-IV,w/o clinical associations,0,0.9,17334,0.7522960123236941,0.24971098318459908,0.16302764833199776,0.07391754284295057,3.602515287873543,21.950559593861776
MIMIC-IV,w/o longitudinal history,0,0.1,17334,0.7313172830069496,0.5127645887356761,0.36718199112391203,0.059072921707554085,49.8443521403023,21.950559593861776
MIMIC-IV,w/o longitudinal history,0,0.2,17334,0.7313172830069496,0.5825364964861527,0.4325804327660339,0.05102656815388931,33.086708203530634,21.950559593861776
MIMIC-IV,w/o longitudinal history,0,0.3,17334,0.7313172830069496,0.6050817329552597,0.45510042532828315,0.04895363739260506,23.8423329871928,21.950559593861776
MIMIC-IV,w/o longitudinal history,0,0.4,17334,0.7313172830069496,0.5999019298547095,0.45071857271770066,0.050706870479129695,17.90700357678551,21.950559593861776
MIMIC-IV,w/o longitudinal history,0,0.5,17334,0.7313172830069496,0.5754424529438226,0.42720531796108085,0.053938161345585794,13.811872620283836,21.950559593861776
MIMIC-IV,w/o longitudinal history,0,0.6,17334,0.7313172830069496,0.5349880204638013,0.38918853688151656,0.057441122295545134,10.771951078804662,21.950559593861776
MIMIC-IV,w/o longitudinal history,0,0.7,17334,0.7313172830069496,0.47711467739179103,0.3379091653194086,0.06191500464298334,8.24766355140187,21.950559593861776
MIMIC-IV,w/o longitudinal history,0,0.8,17334,0.7313172830069496,0.3919634039113768,0.2684753233728824,0.06640831459403164,5.958924656743972,21.950559593861776
MIMIC-IV,w/o longitudinal history,0,0.9,17334,0.7313172830069496,0.2620200533984756,0.17166479742139062,0.06804933719603196,3.6075343256028614,21.950559593861776
MIMIC-IV,w/o training-case memory,0,0.1,17334,0.7664251822079772,0.5363704980633794,0.3902466860962407,0.052011975070633314,48.10182300680743,21.950559593861776
MIMIC-IV,w/o training-case memory,0,0.2,17334,0.7664251822079772,0.6104669637141311,0.46273032739936026,0.04871511612139183,33.62726433598708,21.950559593861776
MIMIC-IV,w/o training-case memory,0,0.3,17334,0.7664251822079772,0.6371315543342778,0.4899146067574628,0.0502979247127721,25.449348101996076,21.950559593861776
MIMIC-IV,w/o training-case memory,0,0.4,17334,0.7664251822079772,0.6390963192770913,0.49220318130403745,0.05549022223916441,19.64503288335064,21.950559593861776
MIMIC-IV,w/o training-case memory,0,0.5,17334,0.7664251822079772,0.622428575488513,0.4752586358530567,0.06346924885553189,15.458636206299758,21.950559593861776
MIMIC-IV,w/o training-case memory,0,0.6,17334,0.7664251822079772,0.5887871088344765,0.4416435727916048,0.07251931219987798,12.24327910464982,21.950559593861776
MIMIC-IV,w/o training-case memory,0,0.7,17334,0.7664251822079772,0.5332256277964461,0.38829418695036755,0.08209681069585603,9.493711780316142,21.950559593861776
MIMIC-IV,w/o training-case memory,0,0.8,17334,0.7664251822079772,0.4459105397768637,0.3117385559900588,0.09007331451761051,6.856120918426214,21.950559593861776
MIMIC-IV,w/o training-case memory,0,0.9,17334,0.7664251822079772,0.2842173013203735,0.1859118775845857,0.08333666591128233,3.836275527864313,21.950559593861776
MIMIC-IV,w/o medication-set block,0,0.1,17334,0.7741559837689689,0.5421713975641557,0.39612859747569984,0.053482621703853546,47.863332179531554,21.950559593861776
MIMIC-IV,w/o medication-set block,0,0.2,17334,0.7741559837689689,0.6145926861170079,0.46732632122762807,0.05088032413648759,34.02405676704742,21.950559593861776
MIMIC-IV,w/o medication-set block,0,0.3,17334,0.7741559837689689,0.6424673004873672,0.49589450667138885,0.05186385034751415,25.870543440636897,21.950559593861776
MIMIC-IV,w/o medication-set block,0,0.4,17334,0.7741559837689689,0.6462467768431844,0.5002862172354444,0.05596083221509811,20.120399215414793,21.950559593861776
MIMIC-IV,w/o medication-set block,0,0.5,17334,0.7741559837689689,0.632056868841725,0.48570113411524246,0.06257623555983219,15.976923964462905,21.950559593861776
MIMIC-IV,w/o medication-set block,0,0.6,17334,0.7741559837689689,0.6008850756711719,0.4542617307768459,0.07152152385692584,12.734510211145725,21.950559593861776
MIMIC-IV,w/o medication-set block,0,0.7,17334,0.7741559837689689,0.5473303099137954,0.4027705315852065,0.08148160489478311,9.94242529133495,21.950559593861776
MIMIC-IV,w/o medication-set block,0,0.8,17334,0.7741559837689689,0.4592345063689452,0.3245403708606992,0.09178717425368173,7.285335179416176,21.950559593861776
MIMIC-IV,w/o medication-set block,0,0.9,17334,0.7741559837689689,0.3058174286020197,0.2031846160386102,0.09010324146543082,4.276508595823238,21.950559593861776
MIMIC-IV,Prediction-only training,1,0.1,17334,0.7770608771167852,0.5331607781257199,0.38719928119407027,0.055218513190496234,49.227933541017656,21.950559593861776
MIMIC-IV,Prediction-only training,1,0.2,17334,0.7770608771167852,0.610674008264586,0.46268606201535617,0.05487564638316418,34.82231452636437,21.950559593861776
MIMIC-IV,Prediction-only training,1,0.3,17334,0.7770608771167852,0.6440352569574249,0.49732106168160084,0.05695099656819629,26.64751355717088,21.950559593861776
MIMIC-IV,Prediction-only training,1,0.4,17334,0.7770608771167852,0.6514877642118144,0.5055335104051804,0.060610539607209454,21.08890042690666,21.950559593861776
MIMIC-IV,Prediction-only training,1,0.5,17334,0.7770608771167852,0.6409814819412399,0.4949062841032131,0.06486615049437226,16.96290527287412,21.950559593861776
MIMIC-IV,Prediction-only training,1,0.6,17334,0.7770608771167852,0.6131757908550334,0.4665503623993292,0.07069155642684648,13.600092304142148,21.950559593861776
MIMIC-IV,Prediction-only training,1,0.7,17334,0.7770608771167852,0.5625943302138603,0.4168448142849444,0.07838661191185549,10.56178608515057,21.950559593861776
MIMIC-IV,Prediction-only training,1,0.8,17334,0.7770608771167852,0.4766274798539775,0.33885130507815986,0.08870547452262993,7.6366678204684435,21.950559593861776
MIMIC-IV,Prediction-only training,1,0.9,17334,0.7770608771167852,0.3196058799022025,0.21291681886576772,0.08657967456728213,4.450155763239875,21.950559593861776
MIMIC-IV,Fixed weight 0.05,1,0.1,17334,0.7761439879397672,0.5343091130820241,0.38840006847480846,0.053515710196877085,49.08468905042114,21.950559593861776
MIMIC-IV,Fixed weight 0.05,1,0.2,17334,0.7761439879397672,0.609730938829251,0.46203279653208684,0.050959894621212386,34.9384446752048,21.950559593861776
MIMIC-IV,Fixed weight 0.05,1,0.3,17334,0.7761439879397672,0.6422776098880327,0.4957157850463775,0.051999823985639626,26.869389638860042,21.950559593861776
MIMIC-IV,Fixed weight 0.05,1,0.4,17334,0.7761439879397672,0.650064904886964,0.5041597556342987,0.05527210717424321,21.21483789085035,21.950559593861776
MIMIC-IV,Fixed weight 0.05,1,0.5,17334,0.7761439879397672,0.6393851890909459,0.4933166503865578,0.06010494549872274,16.999653859466942,21.950559593861776
MIMIC-IV,Fixed weight 0.05,1,0.6,17334,0.7761439879397672,0.6119226115398033,0.465334426109531,0.06684342992397636,13.595361716857044,21.950559593861776
MIMIC-IV,Fixed weight 0.05,1,0.7,17334,0.7761439879397672,0.5614052187062927,0.4157602825632853,0.0758398446418355,10.541479173877928,21.950559593861776
MIMIC-IV,Fixed weight 0.05,1,0.8,17334,0.7761439879397672,0.47653380887727387,0.3387302969075982,0.08777953922745522,7.635802469135802,21.950559593861776
MIMIC-IV,Fixed weight 0.05,1,0.9,17334,0.7761439879397672,0.32042197476667983,0.21357097672471567,0.08680400598535164,4.464520595361717,21.950559593861776
MIMIC-IV,Fixed weight 0.1,1,0.1,17334,0.7752953496694002,0.541749314103808,0.3953453836721188,0.05164860458843945,47.83062189915773,21.950559593861776
MIMIC-IV,Fixed weight 0.1,1,0.2,17334,0.7752953496694002,0.6131443037596936,0.4651491943372234,0.047906006407293145,33.90256143994462,21.950559593861776
MIMIC-IV,Fixed weight 0.1,1,0.3,17334,0.7752953496694002,0.6431473282385662,0.49596804252567606,0.04858412682863378,25.879773854851738,21.950559593861776
MIMIC-IV,Fixed weight 0.1,1,0.4,17334,0.7752953496694002,0.6480771352869468,0.5014731164938866,0.052612939313809615,20.324910580362292,21.950559593861776
MIMIC-IV,Fixed weight 0.1,1,0.5,17334,0.7752953496694002,0.6345509771271435,0.4881719847563068,0.05873786110549866,16.231106495904005,21.950559593861776
MIMIC-IV,Fixed weight 0.1,1,0.6,17334,0.7752953496694002,0.6056604683726956,0.4591591186667261,0.06585750872462753,13.056651667243568,21.950559593861776
MIMIC-IV,Fixed weight 0.1,1,0.7,17334,0.7752953496694002,0.5539396872765225,0.40920602718194404,0.07415561128446631,10.266989731164186,21.950559593861776
MIMIC-IV,Fixed weight 0.1,1,0.8,17334,0.7752953496694002,0.4723889335171031,0.3360097335250008,0.08380809187823236,7.602572977962386,21.950559593861776
MIMIC-IV,Fixed weight 0.1,1,0.9,17334,0.7752953496694002,0.32803682383228316,0.22038889736194694,0.08244962092471667,4.645263643706011,21.950559593861776
MIMIC-IV,Fixed weight 1,1,0.1,17334,0.7767994451659167,0.5365513349993707,0.3911036735674416,0.05514088189150018,48.44000230760356,21.950559593861776
MIMIC-IV,Fixed weight 1,1,0.2,17334,0.7767994451659167,0.6143476069637822,0.46636327831991176,0.05562707068451932,33.76733587169724,21.950559593861776
MIMIC-IV,Fixed weight 1,1,0.3,17334,0.7767994451659167,0.646859885661836,0.49990025659452414,0.05875659823197786,25.498788508134304,21.950559593861776
MIMIC-IV,Fixed weight 1,1,0.4,17334,0.7767994451659167,0.6518762845516234,0.5055108759332119,0.06332214424683923,20.07003576785508,21.950559593861776
MIMIC-IV,Fixed weight 1,1,0.5,17334,0.7767994451659167,0.6393078135435883,0.49283013723324537,0.06842391805903886,16.2061266874351,21.950559593861776
MIMIC-IV,Fixed weight 1,1,0.6,17334,0.7767994451659167,0.6115180757429945,0.4647759110005273,0.07527429208157842,13.115841698396215,21.950559593861776
MIMIC-IV,Fixed weight 1,1,0.7,17334,0.7767994451659167,0.5625887411002746,0.41683603338600705,0.08352672543198782,10.347698165455174,21.950559593861776
MIMIC-IV,Fixed weight 1,1,0.8,17334,0.7767994451659167,0.4821070034517585,0.3436012118700782,0.09129939954207367,7.691992615668628,21.950559593861776
MIMIC-IV,Fixed weight 1,1,0.9,17334,0.7767994451659167,0.3359383341054085,0.2253661236093532,0.08695212545777997,4.668108918887735,21.950559593861776
MIMIC-IV,w/o clinical associations,1,0.1,17334,0.7541404446191183,0.5224381952580647,0.3761296220127029,0.05512519361874958,49.510211145725165,21.950559593861776
MIMIC-IV,w/o clinical associations,1,0.2,17334,0.7541404446191183,0.5978743197985764,0.44934105912039546,0.05049262078621992,34.66758970808815,21.950559593861776
MIMIC-IV,w/o clinical associations,1,0.3,17334,0.7541404446191183,0.6271213587191805,0.47968416001598363,0.05113743074083017,26.504788277373947,21.950559593861776
MIMIC-IV,w/o clinical associations,1,0.4,17334,0.7541404446191183,0.632477448341052,0.48571302117560117,0.05491805328829002,20.8903888311988,21.950559593861776
MIMIC-IV,w/o clinical associations,1,0.5,17334,0.7541404446191183,0.6199345153366799,0.4729940058291508,0.06102226310064957,16.580996884735203,21.950559593861776
MIMIC-IV,w/o clinical associations,1,0.6,17334,0.7541404446191183,0.5896998474112589,0.4426663667972051,0.06928770443480667,13.116649359640014,21.950559593861776
MIMIC-IV,w/o clinical associations,1,0.7,17334,0.7541404446191183,0.5358208414727295,0.39140331750691204,0.07963177781451093,10.047825083650629,21.950559593861776
MIMIC-IV,w/o clinical associations,1,0.8,17334,0.7541404446191183,0.44111475494677294,0.30860431727998217,0.08890191033160744,7.099053882542979,21.950559593861776
MIMIC-IV,w/o clinical associations,1,0.9,17334,0.7541404446191183,0.2713903287216272,0.1795464115842661,0.08324048176698426,3.8744663666782047,21.950559593861776
MIMIC-IV,w/o longitudinal history,1,0.1,17334,0.7297848524775159,0.49697465123691786,0.35193003406793233,0.06001841163881749,53.14947502019153,21.950559593861776
MIMIC-IV,w/o longitudinal history,1,0.2,17334,0.7297848524775159,0.5700542873452545,0.41998968875022963,0.05129583088847509,36.31873774085612,21.950559593861776
MIMIC-IV,w/o longitudinal history,1,0.3,17334,0.7297848524775159,0.5992876712786962,0.44873761679344853,0.046725594443796606,26.416233991000347,21.950559593861776
MIMIC-IV,w/o longitudinal history,1,0.4,17334,0.7297848524775159,0.601438749188826,0.45153249569740506,0.04785912986994648,19.4177916233991,21.950559593861776
MIMIC-IV,w/o longitudinal history,1,0.5,17334,0.7297848524775159,0.5815757416722563,0.43262349824843527,0.051918532532241185,14.53184492904119,21.950559593861776
MIMIC-IV,w/o longitudinal history,1,0.6,17334,0.7297848524775159,0.542566597699308,0.3957710947527603,0.0576238308367199,11.043671397253952,21.950559593861776
MIMIC-IV,w/o longitudinal history,1,0.7,17334,0.7297848524775159,0.4841217567479284,0.3435335511092121,0.06418511973650025,8.317064728279682,21.950559593861776
MIMIC-IV,w/o longitudinal history,1,0.8,17334,0.7297848524775159,0.39545156692513844,0.27114341744102327,0.06997984340030924,5.9499826929733475,21.950559593861776
MIMIC-IV,w/o longitudinal history,1,0.9,17334,0.7297848524775159,0.25773448653813386,0.16829191079249298,0.07142790011372073,3.5005769008884275,21.950559593861776
MIMIC-IV,w/o training-case memory,1,0.1,17334,0.7634026984375164,0.5373807164288834,0.3909212131012058,0.052205985737295034,48.00934579439252,21.950559593861776
MIMIC-IV,w/o training-case memory,1,0.2,17334,0.7634026984375164,0.6096265593695279,0.46158945531607937,0.05092777656630705,33.78856582439137,21.950559593861776
MIMIC-IV,w/o training-case memory,1,0.3,17334,0.7634026984375164,0.6353706102155605,0.4881758364078715,0.05270724929047846,25.50865351332641,21.950559593861776
MIMIC-IV,w/o training-case memory,1,0.4,17334,0.7634026984375164,0.6358951749634724,0.48871319871911056,0.05720417752303495,19.669551171108804,21.950559593861776
MIMIC-IV,w/o training-case memory,1,0.5,17334,0.7634026984375164,0.6185080287546393,0.4710658164783836,0.06440833348871611,15.409541940694588,21.950559593861776
MIMIC-IV,w/o training-case memory,1,0.6,17334,0.7634026984375164,0.5844148236764474,0.4373381301732324,0.07471354698772456,12.178666205145955,21.950559593861776
MIMIC-IV,w/o training-case memory,1,0.7,17334,0.7634026984375164,0.5311841683401362,0.3867597458281854,0.0843040980153223,9.538248528902734,21.950559593861776
MIMIC-IV,w/o training-case memory,1,0.8,17334,0.7634026984375164,0.4418720188475439,0.30880302645708685,0.08887079062665852,6.941386869735779,21.950559593861776
MIMIC-IV,w/o training-case memory,1,0.9,17334,0.7634026984375164,0.29135895839991166,0.19208450183349077,0.08160894850314646,4.019556940117687,21.950559593861776
MIMIC-IV,w/o medication-set block,1,0.1,17334,0.7750870440047337,0.5443446202098449,0.39698446317565056,0.05436629854825868,47.10014999423099,21.950559593861776
MIMIC-IV,w/o medication-set block,1,0.2,17334,0.7750870440047337,0.6162067095120252,0.46773959081206995,0.05115138722617151,33.38536979346948,21.950559593861776
MIMIC-IV,w/o medication-set block,1,0.3,17334,0.7750870440047337,0.6442130579869494,0.49738200270052646,0.05199136623644682,25.65962847582785,21.950559593861776
MIMIC-IV,w/o medication-set block,1,0.4,17334,0.7750870440047337,0.6478100524437179,0.5018078520971334,0.05548623557244247,20.267855082496826,21.950559593861776
MIMIC-IV,w/o medication-set block,1,0.5,17334,0.7750870440047337,0.6338809974742978,0.4875926247522322,0.06148858050778492,16.15795546325141,21.950559593861776
MIMIC-IV,w/o medication-set block,1,0.6,17334,0.7750870440047337,0.6018311240053875,0.4552500973942626,0.06940718030225722,12.85202492211838,21.950559593861776
MIMIC-IV,w/o medication-set block,1,0.7,17334,0.7750870440047337,0.5474908925418042,0.40283270141970307,0.07920282862317701,9.990481135340948,21.950559593861776
MIMIC-IV,w/o medication-set block,1,0.8,17334,0.7750870440047337,0.4625686394702641,0.32704796655391094,0.08988783456353953,7.2979693088727355,21.950559593861776
MIMIC-IV,w/o medication-set block,1,0.9,17334,0.7750870440047337,0.30661843756873997,0.2032191176728117,0.08855347660078705,4.237106265143648,21.950559593861776
MIMIC-IV,Prediction-only training,2,0.1,17334,0.7760965167970206,0.5554205430917892,0.4086101837217985,0.054782895964462244,45.40654205607477,21.950559593861776
MIMIC-IV,Prediction-only training,2,0.2,17334,0.7760965167970206,0.6243052799838118,0.4774223378433149,0.05513268123808348,32.02290296527057,21.950559593861776
MIMIC-IV,Prediction-only training,2,0.3,17334,0.7760965167970206,0.6481868952444735,0.5025544685892089,0.05783785776645561,24.54274835583247,21.950559593861776
MIMIC-IV,Prediction-only training,2,0.4,17334,0.7760965167970206,0.646890557353578,0.5014070769251687,0.06175550515452901,19.444617514710973,21.950559593861776
MIMIC-IV,Prediction-only training,2,0.5,17334,0.7760965167970206,0.630082505334146,0.4841376448242748,0.06672173019592106,15.658763124495211,21.950559593861776
MIMIC-IV,Prediction-only training,2,0.6,17334,0.7760965167970206,0.5953208513639823,0.44881842625658663,0.07291698575941288,12.501730702665283,21.950559593861776
MIMIC-IV,Prediction-only training,2,0.7,17334,0.7760965167970206,0.5369913912976849,0.3928970505164765,0.07987586809910485,9.648436598592362,21.950559593861776
MIMIC-IV,Prediction-only training,2,0.8,17334,0.7760965167970206,0.445272404716668,0.31222172826422656,0.08632546153197168,6.942598361601477,21.950559593861776
MIMIC-IV,Prediction-only training,2,0.9,17334,0.7760965167970206,0.2908338604553608,0.1915180429018123,0.07899188675988261,4.0192684896734745,21.950559593861776
MIMIC-IV,Fixed weight 0.05,2,0.1,17334,0.7766097036663787,0.543824164815268,0.39815240952636655,0.053613403638718284,47.327448944271374,21.950559593861776
MIMIC-IV,Fixed weight 0.05,2,0.2,17334,0.7766097036663787,0.6198046337971528,0.4721831800819911,0.05191385947940536,32.656743971385715,21.950559593861776
MIMIC-IV,Fixed weight 0.05,2,0.3,17334,0.7766097036663787,0.6479489898111658,0.5012381175806487,0.054106275368698366,24.671108803507558,21.950559593861776
MIMIC-IV,Fixed weight 0.05,2,0.4,17334,0.7766097036663787,0.6498242903419849,0.5038001757842093,0.05879711416448069,19.33223722164532,21.950559593861776
MIMIC-IV,Fixed weight 0.05,2,0.5,17334,0.7766097036663787,0.6338057104490689,0.48745482997541695,0.06496180391900658,15.523710626514365,21.950559593861776
MIMIC-IV,Fixed weight 0.05,2,0.6,17334,0.7766097036663787,0.6003079319350607,0.45345340634962084,0.07231160989236518,12.479289258105457,21.950559593861776
MIMIC-IV,Fixed weight 0.05,2,0.7,17334,0.7766097036663787,0.5453650839423624,0.40031896080374535,0.08058518650987367,9.775181723779856,21.950559593861776
MIMIC-IV,Fixed weight 0.05,2,0.8,17334,0.7766097036663787,0.45967474473307807,0.32417140336322675,0.08768908845198134,7.207049728856583,21.950559593861776
MIMIC-IV,Fixed weight 0.05,2,0.9,17334,0.7766097036663787,0.31045513506158473,0.20598926416501925,0.08303139781353437,4.303565247490481,21.950559593861776
MIMIC-IV,Fixed weight 0.1,2,0.1,17334,0.7762883209928535,0.5566187405941795,0.4093785546803869,0.05191444638539903,45.45205953617169,21.950559593861776
MIMIC-IV,Fixed weight 0.1,2,0.2,17334,0.7762883209928535,0.6242457752561819,0.4764468596161169,0.048247000970613844,31.975885542863736,21.950559593861776
MIMIC-IV,Fixed weight 0.1,2,0.3,17334,0.7762883209928535,0.6473412001421631,0.500800119980745,0.04961745827211184,24.531787238952347,21.950559593861776
MIMIC-IV,Fixed weight 0.1,2,0.4,17334,0.7762883209928535,0.6474777854624761,0.5016464942521478,0.053882812646171716,19.41017653167186,21.950559593861776
MIMIC-IV,Fixed weight 0.1,2,0.5,17334,0.7762883209928535,0.6302619602551112,0.48430121665537224,0.060180817517352964,15.64884042921426,21.950559593861776
MIMIC-IV,Fixed weight 0.1,2,0.6,17334,0.7762883209928535,0.5966193489148687,0.4503873504624452,0.06817877911318097,12.584573670243453,21.950559593861776
MIMIC-IV,Fixed weight 0.1,2,0.7,17334,0.7762883209928535,0.5420471809342324,0.3980018184379215,0.07875913155201592,9.838813891773393,21.950559593861776
MIMIC-IV,Fixed weight 0.1,2,0.8,17334,0.7762883209928535,0.4556176477621289,0.321553046283274,0.08917791342330739,7.247952001846083,21.950559593861776
MIMIC-IV,Fixed weight 0.1,2,0.9,17334,0.7762883209928535,0.3056490558481237,0.20217532888235848,0.08730198709746752,4.306334371754932,21.950559593861776
MIMIC-IV,Fixed weight 1,2,0.1,17334,0.7776194991012412,0.5582942148834285,0.41071869479557027,0.055635941829344726,45.18991577247029,21.950559593861776
MIMIC-IV,Fixed weight 1,2,0.2,17334,0.7776194991012412,0.6286715070303268,0.48088711757172253,0.05662960964090417,31.280489211953387,21.950559593861776
MIMIC-IV,Fixed weight 1,2,0.3,17334,0.7776194991012412,0.6510328642344001,0.5048032764695799,0.0601988298393748,23.77045113649475,21.950559593861776
MIMIC-IV,Fixed weight 1,2,0.4,17334,0.7776194991012412,0.6485533514320884,0.5027398715720912,0.06474452690885665,18.875274027922003,21.950559593861776
MIMIC-IV,Fixed weight 1,2,0.5,17334,0.7776194991012412,0.6301038564768023,0.4839255106942211,0.07056799862265421,15.295200184608284,21.950559593861776
MIMIC-IV,Fixed weight 1,2,0.6,17334,0.7776194991012412,0.5950963564960157,0.4487271997193903,0.07765611136247451,12.310026537440868,21.950559593861776
MIMIC-IV,Fixed weight 1,2,0.7,17334,0.7776194991012412,0.5368532920421988,0.3929447897877999,0.08583198627651503,9.57418945425176,21.950559593861776
MIMIC-IV,Fixed weight 1,2,0.8,17334,0.7776194991012412,0.44379118426837394,0.3113189449535764,0.09178598665907602,6.9246567439713855,21.950559593861776
MIMIC-IV,Fixed weight 1,2,0.9,17334,0.7776194991012412,0.2871752179322237,0.1888634257204379,0.0833599561863904,3.988635052497981,21.950559593861776
MIMIC-IV,w/o clinical associations,2,0.1,17334,0.755789644129166,0.5264065374145456,0.38005705329881145,0.05620776155585944,49.0687088958117,21.950559593861776
MIMIC-IV,w/o clinical associations,2,0.2,17334,0.755789644129166,0.6031531969370485,0.45440219911921886,0.05251071040701414,33.73664474443291,21.950559593861776
MIMIC-IV,w/o clinical associations,2,0.3,17334,0.755789644129166,0.631056396945444,0.4836489749069506,0.053559994356695485,25.633725625937466,21.950559593861776
MIMIC-IV,w/o clinical associations,2,0.4,17334,0.755789644129166,0.6339885667962373,0.4872863804456548,0.05740883975922166,20.216799353871004,21.950559593861776
MIMIC-IV,w/o clinical associations,2,0.5,17334,0.755789644129166,0.6197581493570276,0.4730080962697547,0.0626749756246861,16.30968039690781,21.950559593861776
MIMIC-IV,w/o clinical associations,2,0.6,17334,0.755789644129166,0.5893186522316145,0.44280468306422466,0.06944959871183998,13.100611514941733,21.950559593861776
MIMIC-IV,w/o clinical associations,2,0.7,17334,0.755789644129166,0.5367829430398222,0.39271691283689486,0.07894389192411946,10.180685358255452,21.950559593861776
MIMIC-IV,w/o clinical associations,2,0.8,17334,0.755789644129166,0.44926600265103295,0.3157418268524613,0.08955322600935595,7.362870658820815,21.950559593861776
MIMIC-IV,w/o clinical associations,2,0.9,17334,0.755789644129166,0.28808599120069317,0.18990537111763325,0.09191180137025008,4.178377754701742,21.950559593861776
MIMIC-IV,w/o longitudinal history,2,0.1,17334,0.7306057842548144,0.5155550346369349,0.3693074692105261,0.06030359483630906,49.46902042229145,21.950559593861776
MIMIC-IV,w/o longitudinal history,2,0.2,17334,0.7306057842548144,0.5827789772288893,0.43303271069987803,0.052105233325833715,33.405215184031384,21.950559593861776
MIMIC-IV,w/o longitudinal history,2,0.3,17334,0.7306057842548144,0.6046449252387097,0.45531932825689414,0.04943963451739416,24.383523710626516,21.950559593861776
MIMIC-IV,w/o longitudinal history,2,0.4,17334,0.7306057842548144,0.5973768893513752,0.44853308266647396,0.050845548994839555,18.44577131648783,21.950559593861776
MIMIC-IV,w/o longitudinal history,2,0.5,17334,0.7306057842548144,0.573673660220914,0.4256963697420477,0.053360377099792446,14.30627668166609,21.950559593861776
MIMIC-IV,w/o longitudinal history,2,0.6,17334,0.7306057842548144,0.5336527188016387,0.388269993464342,0.05667337793076573,11.117341640706126,21.950559593861776
MIMIC-IV,w/o longitudinal history,2,0.7,17334,0.7306057842548144,0.4746024673302403,0.3360838065136676,0.06077323079706199,8.42200299988462,21.950559593861776
MIMIC-IV,w/o longitudinal history,2,0.8,17334,0.7306057842548144,0.3865656005247276,0.2652200058094586,0.06507737149301716,5.9833852544132915,21.950559593861776
MIMIC-IV,w/o longitudinal history,2,0.9,17334,0.7306057842548144,0.25594205826577054,0.16810356261744933,0.06932743672825992,3.558959270797277,21.950559593861776
MIMIC-IV,w/o training-case memory,2,0.1,17334,0.7671250048701694,0.5421113884852138,0.3956221612974378,0.05273320459927563,47.2958924656744,21.950559593861776
MIMIC-IV,w/o training-case memory,2,0.2,17334,0.7671250048701694,0.613681950866002,0.46581077098891693,0.05045734585969219,33.12697588554286,21.950559593861776
MIMIC-IV,w/o training-case memory,2,0.3,17334,0.7671250048701694,0.638344652187351,0.4911375517755484,0.05174515965752243,25.272931810314986,21.950559593861776
MIMIC-IV,w/o training-case memory,2,0.4,17334,0.7671250048701694,0.6386649422235435,0.49185046419459616,0.055667879944324275,19.760643821391486,21.950559593861776
MIMIC-IV,w/o training-case memory,2,0.5,17334,0.7671250048701694,0.622080397228498,0.4748990630111616,0.062426320348410815,15.6302642206069,21.950559593861776
MIMIC-IV,w/o training-case memory,2,0.6,17334,0.7671250048701694,0.5892866728436519,0.44215490888939674,0.0720739843089437,12.371120341525327,21.950559593861776
MIMIC-IV,w/o training-case memory,2,0.7,17334,0.7671250048701694,0.5354242341712451,0.39080714082036844,0.08358570145103397,9.617226260528442,21.950559593861776
MIMIC-IV,w/o training-case memory,2,0.8,17334,0.7671250048701694,0.447884982772464,0.3139348963143043,0.09058860828376607,7.030114226375908,21.950559593861776
MIMIC-IV,w/o training-case memory,2,0.9,17334,0.7671250048701694,0.29145808174307575,0.1920842554627862,0.08414360508601346,4.043382946809738,21.950559593861776
MIMIC-IV,w/o medication-set block,2,0.1,17334,0.7747705827979013,0.5405036049310421,0.39508512065839174,0.05255898866931672,47.78054690204223,21.950559593861776
MIMIC-IV,w/o medication-set block,2,0.2,17334,0.7747705827979013,0.6172211478891575,0.4698436866719529,0.050675187664136034,33.00242298373139,21.950559593861776
MIMIC-IV,w/o medication-set block,2,0.3,17334,0.7747705827979013,0.6454334479695336,0.4987586945521081,0.052534270646776536,24.85854390215761,21.950559593861776
MIMIC-IV,w/o medication-set block,2,0.4,17334,0.7747705827979013,0.6473082168701997,0.5009155845849399,0.05709239518235597,19.357390100380755,21.950559593861776
MIMIC-IV,w/o medication-set block,2,0.5,17334,0.7747705827979013,0.6312335742580356,0.48444908116428076,0.06387241862544221,15.411561093804085,21.950559593861776
MIMIC-IV,w/o medication-set block,2,0.6,17334,0.7747705827979013,0.5980969160960198,0.45115683444217974,0.07212736444200298,12.347986615899389,21.950559593861776
MIMIC-IV,w/o medication-set block,2,0.7,17334,0.7747705827979013,0.5443043284522142,0.3992842532785356,0.08179536776108452,9.687550478827738,21.950559593861776
MIMIC-IV,w/o medication-set block,2,0.8,17334,0.7747705827979013,0.4585770677728684,0.32297472541938654,0.09026404542090768,7.138975424022153,21.950559593861776
MIMIC-IV,w/o medication-set block,2,0.9,17334,0.7747705827979013,0.306760957631517,0.20289523406497348,0.08707699431635708,4.200761509172724,21.950559593861776
MIMIC-IV,EviDrug,0,0.1,17334,0.7766950911386867,0.5360387518774228,0.38992714268120043,0.052155887768432996,48.97496250144225,21.950559593861776
MIMIC-IV,EviDrug,0,0.2,17334,0.7766950911386867,0.6108274315087544,0.4630865030664764,0.049629675340654725,34.77673935617861,21.950559593861776
MIMIC-IV,EviDrug,0,0.3,17334,0.7766950911386867,0.6427936026601154,0.4960631773633111,0.05110365322009503,26.58999653859467,21.950559593861776
MIMIC-IV,EviDrug,0,0.4,17334,0.7766950911386867,0.6511252725040064,0.5052411708184469,0.05488332861790313,20.936829352717204,21.950559593861776
MIMIC-IV,EviDrug,0,0.5,17334,0.7766950911386867,0.641202010684053,0.49527102680046287,0.06050799910388513,16.74414445598246,21.950559593861776
MIMIC-IV,EviDrug,0,0.6,17334,0.7766950911386867,0.6146477980965054,0.46818113910282594,0.06800571716902311,13.457655474789432,21.950559593861776
MIMIC-IV,EviDrug,0,0.7,17334,0.7766950911386867,0.5668538986461662,0.42110878692310527,0.07824784074664251,10.58538133148725,21.950559593861776
MIMIC-IV,EviDrug,0,0.8,17334,0.7766950911386867,0.4876750299062631,0.3485350838920739,0.09018585900825898,7.865062882196838,21.950559593861776
MIMIC-IV,EviDrug,0,0.9,17334,0.7766950911386867,0.3423540851268151,0.2301680713077809,0.0915775878487763,4.81787238952348,21.950559593861776
MIMIC-IV,EviDrug,1,0.1,17334,0.7761039872136191,0.5458933128496244,0.39953584157885114,0.05378173907498241,47.30754586362063,21.950559593861776
MIMIC-IV,EviDrug,1,0.2,17334,0.7761039872136191,0.6173688727375775,0.47002707059438587,0.05087518785234053,33.55307488173532,21.950559593861776
MIMIC-IV,EviDrug,1,0.3,17334,0.7761039872136191,0.64550143045597,0.49929067653337333,0.05178375409108406,25.740452290296528,21.950559593861776
MIMIC-IV,EviDrug,1,0.4,17334,0.7761039872136191,0.6488974413342016,0.5030877671276344,0.05526311064135276,20.362293757932388,21.950559593861776
MIMIC-IV,EviDrug,1,0.5,17334,0.7761039872136191,0.63466700321291,0.48857416235177387,0.060138124395298406,16.39223491404177,21.950559593861776
MIMIC-IV,EviDrug,1,0.6,17334,0.7761039872136191,0.603722807594263,0.45722053063782797,0.06650764645087848,13.16568593515634,21.950559593861776
MIMIC-IV,EviDrug,1,0.7,17334,0.7761039872136191,0.5497313495234398,0.40500297287913045,0.07415291944744731,10.259778470058844,21.950559593861776
MIMIC-IV,EviDrug,1,0.8,17334,0.7761039872136191,0.46216922764426505,0.32668431876361453,0.08339143510245915,7.408157378562363,21.950559593861776
MIMIC-IV,EviDrug,1,0.9,17334,0.7761039872136191,0.3074149576312104,0.20396518644680645,0.08090687271248476,4.31683396792431,21.950559593861776
MIMIC-IV,EviDrug,2,0.1,17334,0.7760076150496626,0.5512133406151426,0.4045153011967397,0.053598094969054495,46.074477904695975,21.950559593861776
MIMIC-IV,EviDrug,2,0.2,17334,0.7760076150496626,0.6211635724888771,0.47375004623824396,0.05183938596922679,32.6799353871005,21.950559593861776
MIMIC-IV,EviDrug,2,0.3,17334,0.7760076150496626,0.647236259572446,0.5011419320356291,0.05375983414925331,25.127610476520132,21.950559593861776
MIMIC-IV,EviDrug,2,0.4,17334,0.7760076150496626,0.6490593548479786,0.5035899565169896,0.05749274967861494,19.990019614630206,21.950559593861776
MIMIC-IV,EviDrug,2,0.5,17334,0.7760076150496626,0.6344085613259042,0.488398414094275,0.06300927816262145,16.135571708780432,21.950559593861776
MIMIC-IV,EviDrug,2,0.6,17334,0.7760076150496626,0.6045347604750926,0.45797008119196275,0.06975550349003931,13.050421137648552,21.950559593861776
MIMIC-IV,EviDrug,2,0.7,17334,0.7760076150496626,0.5519658978835384,0.40668478658611595,0.07879231643823928,10.21478020076151,21.950559593861776
MIMIC-IV,EviDrug,2,0.8,17334,0.7760076150496626,0.466118142824197,0.32972356808680653,0.08827864847442178,7.456443982923734,21.950559593861776
MIMIC-IV,EviDrug,2,0.9,17334,0.7760076150496626,0.30932100152603864,0.2040790856046143,0.084278963887835,4.328083535248644,21.950559593861776
MIMIC-IV,Extended backbone,0,0.1,17334,0.7563937237460104,0.5391077614008565,0.39008613909266193,0.05921611605229992,45.578112380293064,21.950559593861776
MIMIC-IV,Extended backbone,0,0.2,17334,0.7563937237460104,0.616913137745416,0.46596713386181776,0.05955560001925362,29.854217145494403,21.950559593861776
MIMIC-IV,Extended backbone,0,0.3,17334,0.7563937237460104,0.6383538554312953,0.48957452596997314,0.06403740081224825,22.01748009691935,21.950559593861776
MIMIC-IV,Extended backbone,0,0.4,17334,0.7563937237460104,0.6323514797232551,0.4846932610215662,0.07095342314564543,17.25481712241837,21.950559593861776
MIMIC-IV,Extended backbone,0,0.5,17334,0.7563937237460104,0.6092862561958293,0.4615701432404432,0.08045851271806595,13.830448828891196,21.950559593861776
MIMIC-IV,Extended backbone,0,0.6,17334,0.7563937237460104,0.569814066340353,0.423107324450982,0.09175633688784937,11.038825429791162,21.950559593861776
MIMIC-IV,Extended backbone,0,0.7,17334,0.7563937237460104,0.5070886459191297,0.36490009739898627,0.10317006179903868,8.525383639090805,21.950559593861776
MIMIC-IV,Extended backbone,0,0.8,17334,0.7563937237460104,0.40911150346559955,0.2815746323952405,0.1055194980975089,6.071189569631938,21.950559593861776
MIMIC-IV,Extended backbone,0,0.9,17334,0.7563937237460104,0.24498340758419113,0.15881305368593512,0.0830699576776282,3.2630668051228797,21.950559593861776
MIMIC-IV,Extended backbone,1,0.1,17334,0.7561447346362542,0.548354787549699,0.3976528691624192,0.061030983404994604,43.83973693319488,21.950559593861776
MIMIC-IV,Extended backbone,1,0.2,17334,0.7561447346362542,0.619576864179108,0.4687407522996318,0.05962225455217421,29.430944963655243,21.950559593861776
MIMIC-IV,Extended backbone,1,0.3,17334,0.7561447346362542,0.6377631619154824,0.48954511783137894,0.06275265830246594,22.20929964232145,21.950559593861776
MIMIC-IV,Extended backbone,1,0.4,17334,0.7561447346362542,0.6316122725132337,0.4846508343961529,0.06841162359219621,17.700415368639668,21.950559593861776
MIMIC-IV,Extended backbone,1,0.5,17334,0.7561447346362542,0.6096942963550418,0.4626672362666916,0.07601042215386582,14.372216453213339,21.950559593861776
MIMIC-IV,Extended backbone,1,0.6,17334,0.7561447346362542,0.5725873778803733,0.4263559458186738,0.0848493537092516,11.597323179877698,21.950559593861776
MIMIC-IV,Extended backbone,1,0.7,17334,0.7561447346362542,0.5128175683949792,0.3709318649101771,0.09429721787330678,9.049440406138226,21.950559593861776
MIMIC-IV,Extended backbone,1,0.8,17334,0.7561447346362542,0.4175718267626297,0.28970224396615396,0.10053164002627546,6.502134533287181,21.950559593861776
MIMIC-IV,Extended backbone,1,0.9,17334,0.7561447346362542,0.2560002402787416,0.1681822885222801,0.0847584501800823,3.6141109957309334,21.950559593861776
MIMIC-IV,Extended backbone,2,0.1,17334,0.7571816712705217,0.5433278623451366,0.3936507271445921,0.058682617487371656,45.33148725049037,21.950559593861776
MIMIC-IV,Extended backbone,2,0.2,17334,0.7571816712705217,0.6166450043455903,0.4664530583949134,0.05702165485438813,30.607361255336333,21.950559593861776
MIMIC-IV,Extended backbone,2,0.3,17334,0.7571816712705217,0.6386887017858661,0.49089780216603546,0.05985248577191558,23.11889927310488,21.950559593861776
MIMIC-IV,Extended backbone,2,0.4,17334,0.7571816712705217,0.6346100512099454,0.48770963033664766,0.06514386729030466,18.31619937694704,21.950559593861776
MIMIC-IV,Extended backbone,2,0.5,17334,0.7571816712705217,0.6135646839391972,0.46635646487875687,0.07228952494532524,14.74575977847006,21.950559593861776
MIMIC-IV,Extended backbone,2,0.6,17334,0.7571816712705217,0.576259830928615,0.4296435172605306,0.08148848236311793,11.782392984885197,21.950559593861776
MIMIC-IV,Extended backbone,2,0.7,17334,0.7571816712705217,0.5146682293095151,0.3722794215270891,0.09089434811586676,9.101880696896274,21.950559593861776
MIMIC-IV,Extended backbone,2,0.8,17334,0.7571816712705217,0.414614589242719,0.2869205989508553,0.09535063327488999,6.420906888196608,21.950559593861776
MIMIC-IV,Extended backbone,2,0.9,17334,0.7571816712705217,0.2438671490637332,0.15910535373960363,0.0796536952212278,3.435098650051921,21.950559593861776
MIMIC-IV,RETAIN,0,0.1,17334,0.7033512714496333,0.4979524221884769,0.35224092829820036,0.06712905163548447,50.03571016499365,21.950559593861776
MIMIC-IV,RETAIN,0,0.2,17334,0.7033512714496333,0.5655427432468524,0.4138950849577961,0.06540776353375473,32.89165801315334,21.950559593861776
MIMIC-IV,RETAIN,0,0.3,17334,0.7033512714496333,0.5844434062745388,0.43304149022823035,0.06475244248165361,23.039286950501904,21.950559593861776
MIMIC-IV,RETAIN,0,0.4,17334,0.7033512714496333,0.5703091787392544,0.42078554736576473,0.06305666943569864,17.119706934348677,21.950559593861776
MIMIC-IV,RETAIN,0,0.5,17334,0.7033512714496333,0.5379936432135304,0.3916514234677198,0.06084175987605851,13.217664705203646,21.950559593861776
MIMIC-IV,RETAIN,0,0.6,17334,0.7033512714496333,0.4903027279574711,0.3495940662490501,0.05890646641274238,10.307834314064843,21.950559593861776
MIMIC-IV,RETAIN,0,0.7,17334,0.7033512714496333,0.42560363473516094,0.29563048048140844,0.05644412139820902,7.857678550824969,21.950559593861776
MIMIC-IV,RETAIN,0,0.8,17334,0.7033512714496333,0.3304861324650509,0.22320981884762647,0.054317223672885884,5.5139610014999425,21.950559593861776
MIMIC-IV,RETAIN,0,0.9,17334,0.7033512714496333,0.1825071385482794,0.12200787765039738,0.052159442956757784,2.919580016153225,21.950559593861776
MIMIC-IV,Deepr,0,0.1,17334,0.691652226763133,0.5102638741330008,0.3629355268212182,0.06169514795086566,45.26075920156917,21.950559593861776
MIMIC-IV,Deepr,0,0.2,17334,0.691652226763133,0.5635683995720855,0.4108129035180079,0.061382541322567985,28.85958232375678,21.950559593861776
MIMIC-IV,Deepr,0,0.3,17334,0.691652226763133,0.5693838764870269,0.4167815970632005,0.0622623422884542,20.449925002884505,21.950559593861776
MIMIC-IV,Deepr,0,0.4,17334,0.691652226763133,0.5516418494363916,0.4007792163008266,0.06516721072051264,15.189627322026077,21.950559593861776
MIMIC-IV,Deepr,0,0.5,17334,0.691652226763133,0.5201388004927368,0.372035583332571,0.0692056700735247,11.64964809045806,21.950559593861776
MIMIC-IV,Deepr,0,0.6,17334,0.691652226763133,0.47747745396565094,0.3340989584089223,0.072973071737177,9.080189223491404,21.950559593861776
MIMIC-IV,Deepr,0,0.7,17334,0.691652226763133,0.4230828523173576,0.28756574781109107,0.07652768643104069,6.994577131648783,21.950559593861776
MIMIC-IV,Deepr,0,0.8,17334,0.691652226763133,0.3475907726017028,0.2271460627353285,0.07692795635833109,5.052901811468789,21.950559593861776
MIMIC-IV,Deepr,0,0.9,17334,0.691652226763133,0.22557034935685988,0.13863934728131255,0.07382390488348609,2.871120341525326,21.950559593861776
MIMIC-IV,Transformer,0,0.1,17334,0.6939864957992018,0.5226718457651164,0.3724749202648033,0.06695586949541488,40.59830391138802,21.950559593861776
MIMIC-IV,Transformer,0,0.2,17334,0.6939864957992018,0.5622957814656219,0.4095177901521526,0.06707934383820115,27.110591900311526,21.950559593861776
MIMIC-IV,Transformer,0,0.3,17334,0.6939864957992018,0.565172951348419,0.4133277697387829,0.06794745465181956,19.68570439598477,21.950559593861776
MIMIC-IV,Transformer,0,0.4,17334,0.6939864957992018,0.5465973596729868,0.3967199969297722,0.06932698764496528,15.103265259028499,21.950559593861776
MIMIC-IV,Transformer,0,0.5,17334,0.6939864957992018,0.516064792831177,0.3694747984989403,0.07059971935225567,11.95655936310142,21.950559593861776
MIMIC-IV,Transformer,0,0.6,17334,0.6939864957992018,0.4744650429974391,0.3333971611288729,0.07110093927496852,9.509230414214837,21.950559593861776
MIMIC-IV,Transformer,0,0.7,17334,0.6939864957992018,0.4182379708426595,0.2870926823979808,0.07112958374206864,7.363216799353871,21.950559593861776
MIMIC-IV,Transformer,0,0.8,17334,0.6939864957992018,0.3379120315779547,0.22534443804793605,0.06962120994670723,5.301546094380986,21.950559593861776
MIMIC-IV,Transformer,0,0.9,17334,0.6939864957992018,0.2091678943386777,0.13591421664447603,0.06829065902781149,2.9747317410868814,21.950559593861776
MIMIC-IV,GAMENet,0,0.1,17334,0.6852354520583278,0.5050714095961113,0.35420163830242246,0.07317597677623287,44.788911964924424,21.950559593861776
MIMIC-IV,GAMENet,0,0.2,17334,0.6852354520583278,0.55313701862635,0.4001415510371244,0.07029918323222964,33.17220491519557,21.950559593861776
MIMIC-IV,GAMENet,0,0.3,17334,0.6852354520583278,0.5715160458100088,0.4194381910938095,0.06837775313115002,26.786085150571132,21.950559593861776
MIMIC-IV,GAMENet,0,0.4,17334,0.6852354520583278,0.5758862595929839,0.42540868140923016,0.06746294103655671,22.174858659282336,21.950559593861776
MIMIC-IV,GAMENet,0,0.5,17334,0.6852354520583278,0.5701481080036538,0.4209724014203983,0.06595068399007044,18.761336102457598,21.950559593861776
MIMIC-IV,GAMENet,0,0.6,17334,0.6852354520583278,0.5544527315876748,0.40692732817707467,0.062895258217905,16.003461405330565,21.950559593861776
MIMIC-IV,GAMENet,0,0.7,17334,0.6852354520583278,0.526688333314351,0.38165350822994876,0.05839809239531333,13.477212414907118,21.950559593861776
MIMIC-IV,GAMENet,0,0.8,17334,0.6852354520583278,0.47590974977783007,0.3371379637948282,0.052606341686013636,10.843025268258913,21.950559593861776
MIMIC-IV,GAMENet,0,0.9,17334,0.6852354520583278,0.3679531480898267,0.2514507734564027,0.04621691738462922,7.582496827045114,21.950559593861776
MIMIC-IV,MeLU,0,0.1,17334,0.6589288036630363,0.46272534958946043,0.3216226218665922,0.06153131691380867,55.7470289604246,21.950559593861776
MIMIC-IV,MeLU,0,0.2,17334,0.6589288036630363,0.5203151733394971,0.37119723919117237,0.06137969592888991,36.31637244721357,21.950559593861776
MIMIC-IV,MeLU,0,0.3,17334,0.6589288036630363,0.5357589672923826,0.3850619813063831,0.06439318401346814,24.201569170416523,21.950559593861776
MIMIC-IV,MeLU,0,0.4,17334,0.6589288036630363,0.5229828400619344,0.37343854157633105,0.0658763044231925,17.062939886927428,21.950559593861776
MIMIC-IV,MeLU,0,0.5,17334,0.6589288036630363,0.4937322509273004,0.34763540569412105,0.06644821580422812,12.4110418830045,21.950559593861776
MIMIC-IV,MeLU,0,0.6,17334,0.6589288036630363,0.4486059634594878,0.3093147413630672,0.06826770638303281,9.062420676127841,21.950559593861776
MIMIC-IV,MeLU,0,0.7,17334,0.6589288036630363,0.38301097071299095,0.25671176569525617,0.07135580979892812,6.389408099688474,21.950559593861776
MIMIC-IV,MeLU,0,0.8,17334,0.6589288036630363,0.28144604406858387,0.1823336759788129,0.08128551136363636,3.9270220376139378,21.950559593861776
MIMIC-IV,MeLU,0,0.9,17334,0.6589288036630363,0.12639690301835882,0.0807220610918568,0.0984305324822943,1.5171916464751356,21.950559593861776
MIMIC-IV,MICRON,0,0.1,17334,0.7068240463218157,0.5103424802689872,0.36302799170602024,0.06597921092743361,45.44900196146302,21.950559593861776
MIMIC-IV,MICRON,0,0.2,17334,0.7068240463218157,0.5674865005194525,0.41582918059070356,0.064551356793334,31.25764393677166,21.950559593861776
MIMIC-IV,MICRON,0,0.3,17334,0.7068240463218157,0.5852685836882645,0.4340029911047375,0.06309798054687638,23.73676012461059,21.950559593861776
MIMIC-IV,MICRON,0,0.4,17334,0.7068240463218157,0.5803609098241416,0.43027586241822524,0.06210735707946468,18.963770624206763,21.950559593861776
MIMIC-IV,MICRON,0,0.5,17334,0.7068240463218157,0.5625401243691965,0.414190633712434,0.06108372950794921,15.548748125072112,21.950559593861776
MIMIC-IV,MICRON,0,0.6,17334,0.7068240463218157,0.5331891329739895,0.3877698903205876,0.06002804563735366,12.852371062651436,21.950559593861776
MIMIC-IV,MICRON,0,0.7,17334,0.7068240463218157,0.48958188137143355,0.3498875861875255,0.0590235009842221,10.48903888311988,21.950559593861776
MIMIC-IV,MICRON,0,0.8,17334,0.7068240463218157,0.42430449365306816,0.29637260518892083,0.057382533548443575,8.185819776162456,21.950559593861776
MIMIC-IV,MICRON,0,0.9,17334,0.7068240463218157,0.31582882756010106,0.21304159852180363,0.05589082686226232,5.526710511134187,21.950559593861776
MIMIC-IV,SafeDrug,0,0.1,17334,0.6900588251776696,0.5275712569803264,0.37428990073521434,0.06060678641560589,38.51476866274374,21.950559593861776
MIMIC-IV,SafeDrug,0,0.2,17334,0.6900588251776696,0.5507377687589076,0.39672638080220224,0.05809245858481765,32.99030806507442,21.950559593861776
MIMIC-IV,SafeDrug,0,0.3,17334,0.6900588251776696,0.5613469528684637,0.4073775358949292,0.05670657118785056,29.981077650859582,21.950559593861776
MIMIC-IV,SafeDrug,0,0.4,17334,0.6900588251776696,0.5673158883781229,0.41355663924081454,0.055300281857785724,27.652071074189454,21.950559593861776
MIMIC-IV,SafeDrug,0,0.5,17334,0.6900588251776696,0.5697696926923673,0.41599548295229255,0.054656604871438044,25.353121033806392,21.950559593861776
MIMIC-IV,SafeDrug,0,0.6,17334,0.6900588251776696,0.5774218929530386,0.4251805792060088,0.056374439769404,22.191704165224415,21.950559593861776
MIMIC-IV,SafeDrug,0,0.7,17334,0.6900588251776696,0.5752080942120752,0.42404993022613474,0.05535492561404952,19.716395523249105,21.950559593861776
MIMIC-IV,SafeDrug,0,0.8,17334,0.6900588251776696,0.5648754045873692,0.4158915706783741,0.054661580811080475,16.679935387100496,21.950559593861776
MIMIC-IV,SafeDrug,0,0.9,17334,0.6900588251776696,0.52998389920724,0.3849136990166793,0.05253571057184182,13.102976808584286,21.950559593861776
MIMIC-IV,MoleRec,0,0.1,17334,0.7000433220140697,0.539718153807809,0.38559192616715277,0.06786915876896009,36.70641513787931,21.950559593861776
MIMIC-IV,MoleRec,0,0.2,17334,0.7000433220140697,0.5627199313381193,0.40814258301545947,0.06694684649930953,31.357851621091495,21.950559593861776
MIMIC-IV,MoleRec,0,0.3,17334,0.7000433220140697,0.5742196047006153,0.41989734624150815,0.06593207074734306,28.321103034498673,21.950559593861776
MIMIC-IV,MoleRec,0,0.4,17334,0.7000433220140697,0.581531020788761,0.42773077869724646,0.06502467049754045,25.942252221068422,21.950559593861776
MIMIC-IV,MoleRec,0,0.5,17334,0.7000433220140697,0.5859078880306007,0.4327269395643792,0.06411722693536401,23.788681204569055,21.950559593861776
MIMIC-IV,MoleRec,0,0.6,17334,0.7000433220140697,0.5873925289203958,0.43496984213340056,0.06327204600233131,21.644917503172955,21.950559593861776
MIMIC-IV,MoleRec,0,0.7,17334,0.7000433220140697,0.5854704528440785,0.4341043239836828,0.06338785472011796,19.174281758393906,21.950559593861776
MIMIC-IV,MoleRec,0,0.8,17334,0.7000433220140697,0.5718570393546969,0.4227640784139613,0.06289419521929797,15.679877697011653,21.950559593861776
MIMIC-IV,MoleRec,0,0.9,17334,0.7000433220140697,0.5234459343043424,0.3788296999524322,0.05829113466842889,11.487596630898812,21.950559593861776
MIMIC-IV,ARCI,0,0.1,17334,0.7005536813648532,0.4405053111516342,0.30394086239800133,0.05454565496563545,58.82214145609784,21.950559593861776
MIMIC-IV,ARCI,0,0.2,17334,0.7005536813648532,0.48950622382530057,0.3418568042797957,0.056783274250894654,44.971904926733586,21.950559593861776
MIMIC-IV,ARCI,0,0.3,17334,0.7005536813648532,0.5176087389339686,0.3651642662377532,0.05746811471411179,37.60061151494173,21.950559593861776
MIMIC-IV,ARCI,0,0.4,17334,0.7005536813648532,0.5366439625656402,0.38195495862895457,0.05764559383587581,32.572804892119535,21.950559593861776
MIMIC-IV,ARCI,0,0.5,17334,0.7005536813648532,0.5517034030356271,0.39605187494177796,0.05861900380963389,28.3781008422753,21.950559593861776
MIMIC-IV,ARCI,0,0.6,17334,0.7005536813648532,0.5636147186516481,0.40801021641163265,0.06119706616637903,24.454655590169608,21.950559593861776
MIMIC-IV,ARCI,0,0.7,17334,0.7005536813648532,0.5711862242028879,0.4163177724238194,0.06643359367012559,20.632514134071766,21.950559593861776
MIMIC-IV,ARCI,0,0.8,17334,0.7005536813648532,0.5708208205913725,0.41773337539466726,0.07741063829545468,16.613707165109034,21.950559593861776
MIMIC-IV,ARCI,0,0.9,17334,0.7005536813648532,0.540491753962101,0.39117666691673264,0.10145261489820212,11.777316257067035,21.950559593861776
MIMIC-IV,SSPNet,0,0.1,17334,0.7536402964767335,0.5965618567287837,0.4437915987753635,0.06026921255601448,32.94450213453329,21.950559593861776
MIMIC-IV,SSPNet,0,0.2,17334,0.7536402964767335,0.6143274145208857,0.46272520539092094,0.05938828665259326,29.704569055036345,21.950559593861776
MIMIC-IV,SSPNet,0,0.3,17334,0.7536402964767335,0.6232480267958097,0.4724670526908278,0.05897054388376435,27.937233183339103,21.950559593861776
MIMIC-IV,SSPNet,0,0.4,17334,0.7536402964767335,0.6290560910124066,0.47898979632237,0.05868160917400451,26.60811122649129,21.950559593861776
MIMIC-IV,SSPNet,0,0.5,17334,0.7536402964767335,0.6335324110970341,0.4841292090219286,0.058407134036278396,25.395465559016962,21.950559593861776
MIMIC-IV,SSPNet,0,0.6,17334,0.7536402964767335,0.6373011231217935,0.48860914666208866,0.05805976118552812,24.12836044767509,21.950559593861776
MIMIC-IV,SSPNet,0,0.7,17334,0.7536402964767335,0.6402640262497181,0.4924237224452682,0.058088203731875745,22.579323872158763,21.950559593861776
MIMIC-IV,SSPNet,0,0.8,17334,0.7536402964767335,0.6406006263441946,0.49387725846248953,0.05871872225446061,20.289373485635167,21.950559593861776
MIMIC-IV,SSPNet,0,0.9,17334,0.7536402964767335,0.6215087426330013,0.4759245949103134,0.05987906119373531,16.273220260759203,21.950559593861776
MIMIC-IV,MetaDrug,0,0.1,17334,0.7081761867868357,0.4993069695253742,0.35366058875647227,0.05692444264720585,52.25383639090804,21.950559593861776
MIMIC-IV,MetaDrug,0,0.2,17334,0.7081761867868357,0.5649434292332854,0.4156806835959523,0.05731316533558779,35.885427483558324,21.950559593861776
MIMIC-IV,MetaDrug,0,0.3,17334,0.7081761867868357,0.5865742296189177,0.43696942645493864,0.057370992365471184,26.90596515518634,21.950559593861776
MIMIC-IV,MetaDrug,0,0.4,17334,0.7081761867868357,0.5838777638093359,0.4345237801874582,0.0574054057299543,20.884619822314527,21.950559593861776
MIMIC-IV,MetaDrug,0,0.5,17334,0.7081761867868357,0.5643726053613864,0.4156541467633817,0.05714828277779207,16.31135340948425,21.950559593861776
MIMIC-IV,MetaDrug,0,0.6,17334,0.7081761867868357,0.5299700712786742,0.3835824203423189,0.056853358381414365,12.665397484712127,21.950559593861776
MIMIC-IV,MetaDrug,0,0.7,17334,0.7081761867868357,0.4757362974111799,0.3352771186239334,0.05590694283131559,9.532017999307719,21.950559593861776
MIMIC-IV,MetaDrug,0,0.8,17334,0.7081761867868357,0.38693648060398994,0.26176702179801536,0.055079905012515244,6.522326064382139,21.950559593861776
MIMIC-IV,MetaDrug,0,0.9,17334,0.7081761867868357,0.2292791557913431,0.1456135014078921,0.049689307260693386,3.3486212068766585,21.950559593861776


==> anc/tables/ddi_controls_by_seed.csv <==
dataset,method,stage,seed,patients,prauc,f1,jaccard,ddi,mean_predicted_drugs,mean_actual_drugs,interacting_pairs_per_patient,possible_pairs_per_patient
SICdb,Prediction-only training,Prediction-only training,0,780,0.7510071522860912,0.6446180611065541,0.497531950740436,0.12517123287671234,12.442307692307692,9.728205128205127,9.371794871794872,74.87179487179488
SICdb,Fixed weight 0.05,Fixed-weight DDI optimization,0,780,0.75029275876521,0.6411360727373902,0.49391034527243843,0.118713691519714,12.416666666666666,9.728205128205127,8.855128205128205,74.5923076923077
SICdb,Fixed weight 0.1,Fixed-weight DDI optimization,0,780,0.7502626125623558,0.6407314319919679,0.4932061552700214,0.1151824887903187,12.824358974358974,9.728205128205127,9.188461538461539,79.77307692307693
SICdb,Fixed weight 1,Fixed-weight DDI optimization,0,780,0.7505732861368266,0.6458539024134026,0.4986053098287441,0.1253532250987275,12.317948717948719,9.728205128205127,9.156410256410256,73.0448717948718
SICdb,Prediction-only training,Prediction-only training,1,780,0.7514547464063461,0.6435783846399599,0.49588772455114605,0.12506573181419808,12.315384615384616,9.728205128205127,9.147435897435898,73.14102564102564
SICdb,Fixed weight 0.05,Fixed-weight DDI optimization,1,780,0.7508577394176608,0.6412852673250186,0.4935002694714932,0.1190754183799516,12.505128205128205,9.728205128205127,9.021794871794873,75.76538461538462
SICdb,Fixed weight 0.1,Fixed-weight DDI optimization,1,780,0.7505991956934283,0.6416463441357759,0.4940538165936126,0.11846071998581309,12.157692307692308,9.728205128205127,8.564102564102564,72.2948717948718
SICdb,Fixed weight 1,Fixed-weight DDI optimization,1,780,0.751468120158181,0.6480085634800976,0.5013516079430906,0.12798422453238376,11.774358974358975,9.728205128205127,8.570512820512821,66.96538461538462
SICdb,Prediction-only training,Prediction-only training,2,780,0.7513598830355133,0.6472057048983872,0.500118628547425,0.12776039500099473,12.103846153846154,9.728205128205127,9.056410256410256,70.88589743589743
SICdb,Fixed weight 0.05,Fixed-weight DDI optimization,2,780,0.7520661049831621,0.6455200022105086,0.4984375135787946,0.12285540313048461,12.173076923076923,9.728205128205127,8.794871794871796,71.58717948717948
SICdb,Fixed weight 0.1,Fixed-weight DDI optimization,2,780,0.7508045840952127,0.6457396365775716,0.4988062111537564,0.11992227260109188,11.946153846153846,9.728205128205127,8.307692307692308,69.27564102564102
SICdb,Fixed weight 1,Fixed-weight DDI optimization,2,780,0.7502019149555796,0.649488153019082,0.5027677219171311,0.13343024446173377,11.396153846153846,9.728205128205127,8.355128205128205,62.61794871794872
SICdb,EviDrug,DDI-feedback optimization,0,780,0.7496879489991739,0.6414493635955494,0.4942658207865128,0.11245265543077355,12.648717948717948,9.728205128205127,8.716666666666667,77.51410256410256
SICdb,EviDrug,DDI-feedback optimization,1,780,0.7516519416362526,0.6407950302869954,0.4928040115086539,0.11944594665317586,12.312820512820513,9.728205128205127,8.778205128205128,73.49102564102564
SICdb,EviDrug,DDI-feedback optimization,2,780,0.7502433107659954,0.645112984924575,0.4979068549191728,0.122525851959774,12.211538461538462,9.728205128205127,8.841025641025642,72.15641025641025
NWICU,Prediction-only training,Prediction-only training,0,2499,0.6914185232456682,0.6033743631436916,0.451772904584785,0.11179473361177228,14.090436174469788,11.739495798319327,11.95358143257303,106.92436974789916
NWICU,Fixed weight 0.05,Fixed-weight DDI optimization,0,2499,0.690838577870138,0.6032648697751593,0.4520864677336097,0.10317602059799676,13.983993597438976,11.739495798319327,11.096438575430172,107.54861944777912
NWICU,Fixed weight 0.1,Fixed-weight DDI optimization,0,2499,0.689969701885568,0.60189689296575,0.4508096526986073,0.10132938451946201,14.04641856742697,11.739495798319327,10.925570228091237,107.82232893157263
NWICU,Fixed weight 1,Fixed-weight DDI optimization,0,2499,0.6904052496368629,0.6042234797260213,0.4529964636760677,0.1144379016684079,13.712284913965586,11.739495798319327,11.571828731492596,101.1188475390156
NWICU,Prediction-only training,Prediction-only training,1,2499,0.6913472787197733,0.6014434009509552,0.4499167881989296,0.11188540168290192,14.103641456582633,11.739495798319327,12.014405762304921,107.38135254101641
NWICU,Fixed weight 0.05,Fixed-weight DDI optimization,1,2499,0.6911492380214652,0.5997432505020361,0.4483786809067556,0.09821316307855656,14.5578231292517,11.739495798319327,11.25250100040016,114.57222889155662
NWICU,Fixed weight 0.1,Fixed-weight DDI optimization,1,2499,0.6904339066523241,0.6001990489180236,0.44883417824416527,0.10341081509753722,14.256502601040417,11.739495798319327,11.427370948379352,110.5046018407363
NWICU,Fixed weight 1,Fixed-weight DDI optimization,1,2499,0.6904365092727004,0.6052663128876313,0.4546479596200852,0.11634833837975078,13.430172068827531,11.739495798319327,11.332533013205282,97.40176070428171
NWICU,Prediction-only training,Prediction-only training,2,2499,0.692129465146139,0.603590593089217,0.45234874663838903,0.114377150538661,13.97278911564626,11.739495798319327,11.984793917567027,104.78311324529813
NWICU,Fixed weight 0.05,Fixed-weight DDI optimization,2,2499,0.6924522274342019,0.6020559807797641,0.4508961034221604,0.10146116908795261,13.877551020408163,11.739495798319327,10.636654661864746,104.83473389355743
NWICU,Fixed weight 0.1,Fixed-weight DDI optimization,2,2499,0.6900012809802047,0.6033647447953445,0.45251033582968425,0.10371421664574187,13.737094837935174,11.739495798319327,10.644257703081232,102.63065226090436
NWICU,Fixed weight 1,Fixed-weight DDI optimization,2,2499,0.69068018010061,0.606360561649939,0.45579156888695926,0.12018192103985426,12.870748299319727,11.739495798319327,10.796318527410964,89.83313325330133
NWICU,EviDrug,DDI-feedback optimization,0,2499,0.6913431068313614,0.6035604337581973,0.4524438594877866,0.10772617725254939,13.615846338535414,11.739495798319327,10.749899959983994,99.78911564625851
NWICU,EviDrug,DDI-feedback optimization,1,2499,0.6901345285665612,0.6007059881753384,0.4497051839427911,0.10156009482174742,13.868347338935575,11.739495798319327,10.56062424969988,103.98399359743898
NWICU,EviDrug,DDI-feedback optimization,2,2499,0.6912426905060642,0.6034173057480302,0.45248251840080095,0.1034965975717761,14.018807523009203,11.739495798319327,11.0828331332533,107.08403361344538
MIMIC-IV,Prediction-only training,Prediction-only training,0,17334,0.7775412982332275,0.645335480653191,0.49874226932673077,0.057427982949822855,26.453732548748125,21.950559593861776,30.19349255797854,525.7627206645898
MIMIC-IV,Fixed weight 0.05,Fixed-weight DDI optimization,0,17334,0.7762648134467267,0.6446177531348909,0.4985739039724244,0.052178904903920714,26.034844813661014,21.950559593861776,26.6850698050075,511.414907118957
MIMIC-IV,Fixed weight 0.1,Fixed-weight DDI optimization,0,17334,0.7761518362239399,0.6425357673522873,0.4958656853927453,0.04914140172512695,26.406542056074766,21.950559593861776,25.738663897542402,523.7673935617861
MIMIC-IV,Fixed weight 1,Fixed-weight DDI optimization,0,17334,0.777726273621157,0.6465709530165086,0.49968827651036407,0.059483930858023844,25.827102803738317,21.950559593861776,29.42563747548171,494.6821276104765
MIMIC-IV,Prediction-only training,Prediction-only training,1,17334,0.7770608771167852,0.6440352569574249,0.49732106168160084,0.05695099656819629,26.64751355717088,21.950559593861776,30.092073381793007,528.3853697934695
MIMIC-IV,Fixed weight 0.05,Fixed-weight DDI optimization,1,17334,0.7761439879397672,0.6422776098880327,0.4957157850463775,0.051999823985639626,26.869389638860042,21.950559593861776,28.019268489673475,538.8339102342218
MIMIC-IV,Fixed weight 0.1,Fixed-weight DDI optimization,1,17334,0.7752953496694002,0.6431473282385662,0.49596804252567606,0.04858412682863378,25.879773854851738,21.950559593861776,24.262720664589825,499.3960424599054
MIMIC-IV,Fixed weight 1,Fixed-weight DDI optimization,1,17334,0.7767994451659167,0.646859885661836,0.49990025659452414,0.05875659823197786,25.498788508134304,21.950559593861776,28.095592477212413,478.1691473404869
MIMIC-IV,Prediction-only training,Prediction-only training,2,17334,0.7760965167970206,0.6481868952444735,0.5025544685892089,0.05783785776645561,24.54274835583247,21.950559593861776,26.87948540440752,464.7386062074536
MIMIC-IV,Fixed weight 0.05,Fixed-weight DDI optimization,2,17334,0.7766097036663787,0.6479489898111658,0.5012381175806487,0.054106275368698366,24.671108803507558,21.950559593861776,24.379081573785623,450.5777085496712
MIMIC-IV,Fixed weight 0.1,Fixed-weight DDI optimization,2,17334,0.7762883209928535,0.6473412001421631,0.500800119980745,0.04961745827211184,24.531787238952347,21.950559593861776,22.804949809622705,459.6154378677743
MIMIC-IV,Fixed weight 1,Fixed-weight DDI optimization,2,17334,0.7776194991012412,0.6510328642344001,0.5048032764695799,0.0601988298393748,23.77045113649475,21.950559593861776,26.153397946232836,434.4502711434176
MIMIC-IV,EviDrug,DDI-feedback optimization,0,17334,0.7766950911386867,0.6427936026601154,0.4960631773633111,0.05110365322009503,26.58999653859467,21.950559593861776,26.800219222337603,524.4286373601016
MIMIC-IV,EviDrug,DDI-feedback optimization,1,17334,0.7761039872136191,0.64550143045597,0.49929067653337333,0.05178375409108406,25.740452290296528,21.950559593861776,25.95217491634937,501.1644167532018
MIMIC-IV,EviDrug,DDI-feedback optimization,2,17334,0.7760076150496626,0.647236259572446,0.5011419320356291,0.05375983414925331,25.127610476520132,21.950559593861776,25.59357332410292,476.07240106149766


==> anc/tables/efficiency_measurements.csv <==
dataset,method,parameters,ms_per_patient_B16,warmup_seconds,patients,batch_size,cpu_threads,pass_1_seconds,pass_2_seconds,pass_3_seconds
MIMIC-IV,RETAIN,19934411,0.8761832432355732,0.11939081409946084,128,16,1,0.11215145513415337,0.11772498628124595,0.10977338347584009
MIMIC-IV,Deepr,18617033,1.056795987096848,0.13827928015962243,128,16,1,0.13306231331080198,0.13526988634839654,0.14060715772211552
MIMIC-IV,Transformer,19802825,0.694818671036046,0.08619704144075513,128,16,1,0.08455475466325879,0.09409459587186575,0.08893678989261389
MIMIC-IV,GAMENet,4780298,0.2910158582380973,0.03672549361363053,128,16,1,0.03659896878525615,0.03725002985447645,0.03823291230946779
MIMIC-IV,MeLU,2289217,0.5653913030982949,0.1585625782608986,128,16,1,0.07138629909604788,0.07398555241525173,0.07237008679658175
MIMIC-IV,MICRON,18368969,0.3418608830543235,0.041976829059422016,128,16,1,0.04375819303095341,0.04465741757303476,0.0434381328523159
MIMIC-IV,SafeDrug,5858300,0.2720659176702611,0.035151620395481586,128,16,1,0.03482443746179342,0.03573613986372948,0.034212271217256784
MIMIC-IV,COGNet,5588316,89.69960170361446,11.315088190604001,128,16,1,11.40112441079691,11.489080727566034,11.481549018062651
MIMIC-IV,MoleRec,4970993,0.7967816236487124,1.2164020552299917,128,16,1,0.10198804782703519,0.1012294557876885,0.10791815957054496
MIMIC-IV,ARCI,1180746,17.19241870159749,2.2926841829903424,128,16,1,2.240615032147616,2.2006295938044786,2.170894087292254
MIMIC-IV,SSPNet,5106499,6.8645290411950555,0.8719104626215994,128,16,1,0.8786597172729671,0.9173490079119802,0.8745430172421038
MIMIC-IV,MetaDrug,11729810,22.42970831139246,2.8591087525710464,128,16,1,2.871002663858235,2.9664555555209517,2.843771510757506
MIMIC-IV,EviDrug,7766432,10.837157344212756,1.3579463697969913,128,16,1,1.4024250889196992,1.3871561400592327,1.3648996469564736
NWICU,RETAIN,5000873,0.546553357708035,0.07241662917658687,128,16,1,0.06991221895441413,0.07239195005968213,0.06995882978662848
NWICU,Deepr,3683495,0.406831648433581,0.058224807027727365,128,16,1,0.05172345694154501,0.05242654588073492,0.05207445099949837
NWICU,Transformer,4869287,0.39568194188177586,0.05977969616651535,128,16,1,0.04912273585796356,0.05156173137947917,0.05064728856086731
NWICU,GAMENet,1042536,0.20363951625768095,0.02616416709497571,128,16,1,0.026065858080983162,0.02601020596921444,0.02690007397904992
NWICU,MeLU,423361,0.3736405124072917,0.04746832139790058,128,16,1,0.04681016784161329,0.047825985588133335,0.04824842466041446
NWICU,MICRON,3444135,0.1649598234507721,0.02279670862480998,128,16,1,0.020998580381274223,0.021114857401698828,0.02214664127677679
NWICU,SafeDrug,1991998,0.19814214101643302,0.02580840978771448,128,16,1,0.025362194050103426,0.02518327021971345,0.02582224039360881
NWICU,COGNet,1852696,20.129664160776883,2.684345583897084,128,16,1,2.5492273955605924,2.576597012579441,2.578909861855209
NWICU,MoleRec,1235672,0.6478546711150557,0.984554975759238,128,16,1,0.0830840296112001,0.07784593803808093,0.08292539790272713
NWICU,ARCI,1163304,12.084489357221173,1.574428373016417,128,16,1,1.5341400462202728,1.5468146377243102,1.5506507237441838
NWICU,SSPNet,1373123,3.6734751411131583,0.46669960021972656,128,16,1,0.4630494765006006,0.48056665901094675,0.47020481806248426
NWICU,MetaDrug,4254286,6.8445552824414335,0.8432425032369792,128,16,1,0.9484537085518241,0.8526931363157928,0.8761030761525035
NWICU,EviDrug,2142330,3.2483263094036374,0.4011720400303602,128,16,1,0.41549779241904616,0.4157857676036656,0.42961617512628436
SICdb,RETAIN,2299987,0.3255290721426718,0.04161608079448342,128,16,1,0.04166772123426199,0.041192791890352964,0.04253065260127187
SICdb,Deepr,982609,0.15415041707456112,0.020830522291362286,128,16,1,0.019731253385543823,0.01956763258203864,0.020097180269658566
SICdb,Transformer,2168401,0.22493462529382668,0.028424962889403105,128,16,1,0.028742403257638216,0.028791632037609816,0.02937245834618807
SICdb,GAMENet,356242,0.144697794894455,0.014446906745433807,128,16,1,0.01478302525356412,0.01852131774649024,0.018749395851045847
SICdb,MeLU,87457,0.22771439034841023,0.02841865736991167,128,16,1,0.029399856459349394,0.028637387324124575,0.02914744196459651
SICdb,MICRON,765265,0.07823336636647582,0.008933527395129204,128,16,1,0.010013870894908905,0.010030638426542282,0.00933263311162591
SICdb,SafeDrug,899854,0.09836993922363035,0.01224906137213111,128,16,1,0.012591352220624685,0.013041636906564236,0.012346629984676838
SICdb,COGNet,1171820,5.443308964458993,0.7051167134195566,128,16,1,0.7022982118651271,0.6950548584572971,0.6967435474507511
SICdb,MoleRec,529758,0.2750494641077239,0.606211971025914,128,16,1,0.03504266543313861,0.03534728894010186,0.03520633140578866
SICdb,ARCI,1119186,4.2049220646731555,0.547120735514909,128,16,1,0.5508283153176308,0.5362848695367575,0.5382300242781639
SICdb,SSPNet,697923,0.972047546383692,0.12678367132321,128,16,1,0.12447031075134873,0.12442208593711257,0.12329740077257156
SICdb,MetaDrug,2881698,2.0515077630989254,0.2542430404573679,128,16,1,0.26971016684547067,0.2545530376955867,0.26259299367666245
SICdb,EviDrug,1068728,1.380742854962591,0.1752848420292139,128,16,1,0.1834226045757532,0.17089715460315347,0.17673508543521166


==> anc/tables/main_model_by_seed.csv <==
dataset,method,stage,seed,patients,prauc,f1,jaccard,ddi,mean_predicted_drugs,mean_actual_drugs,interacting_pairs_per_patient,possible_pairs_per_patient
SICdb,EviDrug,DDI-feedback optimization,0,780,0.7496879489991739,0.6414493635955494,0.4942658207865128,0.11245265543077355,12.648717948717948,9.728205128205127,8.716666666666667,77.51410256410256
SICdb,EviDrug,DDI-feedback optimization,1,780,0.7516519416362526,0.6407950302869954,0.4928040115086539,0.11944594665317586,12.312820512820513,9.728205128205127,8.778205128205128,73.49102564102564
SICdb,EviDrug,DDI-feedback optimization,2,780,0.7502433107659954,0.645112984924575,0.4979068549191728,0.122525851959774,12.211538461538462,9.728205128205127,8.841025641025642,72.15641025641025
NWICU,EviDrug,DDI-feedback optimization,0,2499,0.6913431068313614,0.6035604337581973,0.4524438594877866,0.10772617725254939,13.615846338535414,11.739495798319327,10.749899959983994,99.78911564625851
NWICU,EviDrug,DDI-feedback optimization,1,2499,0.6901345285665612,0.6007059881753384,0.4497051839427911,0.10156009482174742,13.868347338935575,11.739495798319327,10.56062424969988,103.98399359743898
NWICU,EviDrug,DDI-feedback optimization,2,2499,0.6912426905060642,0.6034173057480302,0.45248251840080095,0.1034965975717761,14.018807523009203,11.739495798319327,11.0828331332533,107.08403361344538
MIMIC-IV,EviDrug,DDI-feedback optimization,0,17334,0.7766950911386867,0.6427936026601154,0.4960631773633111,0.05110365322009503,26.58999653859467,21.950559593861776,26.800219222337603,524.4286373601016
MIMIC-IV,EviDrug,DDI-feedback optimization,1,17334,0.7761039872136191,0.64550143045597,0.49929067653337333,0.05178375409108406,25.740452290296528,21.950559593861776,25.95217491634937,501.1644167532018
MIMIC-IV,EviDrug,DDI-feedback optimization,2,17334,0.7760076150496626,0.647236259572446,0.5011419320356291,0.05375983414925331,25.127610476520132,21.950559593861776,25.59357332410292,476.07240106149766

